When the Governor Becomes the Disturbance: Control-Generated Disturbance and Cost-Aware Backoff in Governed Tool-Using Agents

Supervisory governors can interfere with the tool-using agents they regulate. We study this possibility in a controlled file-recovery environment where increases in regulatory intensity trigger experimentally imposed tool failures. A cost-blind governor can turn these failures into persistent blocking that prevents task completion. We compare this governor with a backoff rule that reduces intervention probability using a moving average of known induced events. On a hand-coded stochastic-policy agent, the failure pattern appears under both result replacement and execution of corrupted tool arguments. For the persistent policy, adaptive backoff improves completion relative to a fixed weak governor with approximately matched intervention frequency. A Gemini 2.5 Flash experiment comprising 576 episodes across 6 tasks also shows reduced blocking and improved completion under backoff; among the tested settings, intermediate backoff strength achieves the highest observed aggregate success. These results identify an interaction between intervention cost and persistent action blocking, together with a possible mitigation. The cost mechanisms are imposed and their induced events are directly observable to the backoff rule; applicability beyond this controlled environment remains an empirical question.

==> anc/README.txt <==
Recorded numerical results accompanying
When the Governor Becomes the Disturbance

gemini_induced_checkpoint.csv
  Direct Gemini 2.5 Flash experiment: 576 episode records from six tasks,
  four governor modes, three induced-cost scales, and eight repeats.
  All six tasks contribute to Table 3 and are displayed separately in Table 4.
  At alpha=2, C003 mean hard blocks are 5.375 (blind) and 0.250 (aware_k3.0).
  Its answered counts are 1/8 and 8/8; substring-scored successes remain 0/8
  in both conditions. Answer correctness cannot be inferred from answering alone.
  These are recorded episode metrics, not model response transcripts.

induced_robustness_mechanisms.csv
  Stochastic aggregate results underlying Table 1.

induced_robustness_baselines.csv
  Stochastic aggregate results underlying Table 2.

cost_aware_aggregate.csv
  Stochastic backoff sweep. Section 5.2 uses RF, 16-step entries.

Regenerate numerical summaries with Python 3, using no additional packages:
  python3 anc/summarize_results.py

The CSV files are unchanged copies of the recorded experiment outputs.
No new experiments or reviewer diagnostic results are included here.


==> anc/cost_aware_aggregate.csv <==
agent_type,mode,ordering,max_steps,alpha,n,success_rate,answered_rate,mean_hard_blocks,mean_post_error_tool_burden,mean_regulation_intensity,mean_induced_failures,mean_backoff_steps,sd_post_error_tool_burden
impulsive,blind,RF,16,2.00,16000,0.10806,0.51719,6.47825,1.42863,0.41138,0.58088,0.00000,1.58057
impulsive,blind,RF,16,1.50,16000,0.16994,0.57625,5.88925,1.58006,0.41495,0.49125,0.00000,1.74368
impulsive,blind,RF,16,1.00,16000,0.29225,0.69313,4.74713,1.86356,0.42043,0.32975,0.00000,1.96591
impulsive,blind,RF,16,0.50,16000,0.39506,0.79994,3.64238,2.10369,0.42034,0.16519,0.00000,2.12820
impulsive,blind,RF,16,1.25,16000,0.23531,0.64106,5.25713,1.71813,0.41628,0.40744,0.00000,1.85503
impulsive,blind,RF,16,0.75,16000,0.33688,0.73688,4.28356,1.97344,0.42223,0.25194,0.00000,2.03688
impulsive,blind,RF,16,0.00,16000,0.50881,0.91650,2.52506,2.35231,0.42170,0.00000,0.00000,2.23945
impulsive,blind,RF,32,0.00,16000,0.58813,0.99831,2.66600,2.48775,0.42133,0.00000,0.00000,2.41575
impulsive,blind,RF,16,0.25,16000,0.45494,0.86013,3.06925,2.23375,0.42027,0.08481,0.00000,2.19773
impulsive,blind,RF,16,0.10,16000,0.48000,0.89575,2.68919,2.28000,0.41478,0.03181,0.00000,2.22826
impulsive,blind,RF,32,0.25,16000,0.53719,0.93931,4.16213,2.44469,0.42759,0.08081,0.00000,2.36990
impulsive,blind,RF,32,2.00,16000,0.17356,0.58169,13.11919,1.93363,0.43260,0.58575,0.00000,1.97230
impulsive,blind,RF,32,0.10,16000,0.55913,0.97163,3.34913,2.45531,0.41998,0.03400,0.00000,2.40504
impulsive,blind,RF,32,0.50,16000,0.47281,0.87756,5.73031,2.34844,0.42808,0.16731,0.00000,2.31306
impulsive,blind,RF,32,1.25,16000,0.29444,0.70231,10.04556,2.10006,0.42973,0.41400,0.00000,2.13048
impulsive,blind,RF,32,0.75,16000,0.41956,0.82069,7.17831,2.29500,0.43198,0.24731,0.00000,2.26984
impulsive,blind,RF,32,1.50,16000,0.24706,0.64544,11.55275,2.05831,0.43659,0.49819,0.00000,2.06986
impulsive,blind,RF,32,1.00,16000,0.35381,0.75875,8.70288,2.18806,0.43059,0.33113,0.00000,2.20119
impulsive,blind,DF,16,0.00,16000,0.36806,0.91638,1.97713,2.11863,0.29216,0.00000,0.00000,2.63977
impulsive,blind,DF,16,0.25,16000,0.35200,0.89706,2.17481,2.12750,0.29666,0.06238,0.00000,2.63945
impulsive,blind,DF,16,0.10,16000,0.36063,0.90844,2.06256,2.11275,0.29333,0.02431,0.00000,2.64123
impulsive,blind,DF,16,0.50,16000,0.33750,0.87688,2.33606,2.12694,0.30111,0.12913,0.00000,2.62774
impulsive,blind,DF,16,0.75,16000,0.31406,0.85688,2.49850,2.09913,0.30094,0.19313,0.00000,2.61624
impulsive,blind,DF,16,1.00,16000,0.29769,0.84013,2.64763,2.10244,0.30390,0.25825,0.00000,2.62550
impulsive,blind,DF,16,1.25,16000,0.27588,0.81969,2.80344,2.09269,0.30423,0.31788,0.00000,2.61491
impulsive,blind,DF,16,1.50,16000,0.25850,0.80419,2.94813,2.05488,0.30398,0.38125,0.00000,2.58926
impulsive,blind,DF,16,2.00,16000,0.23931,0.78338,3.11775,2.03050,0.30710,0.44969,0.00000,2.56921
impulsive,blind,DF,32,0.25,16000,0.43250,0.97794,2.67888,2.26081,0.30065,0.06431,0.00000,2.82233
impulsive,blind,DF,32,0.10,16000,0.44294,0.98931,2.46106,2.25506,0.29751,0.02688,0.00000,2.83181
impulsive,blind,DF,32,0.00,16000,0.44813,0.99763,2.21425,2.24106,0.29500,0.00000,0.00000,2.82787
impulsive,blind,DF,32,0.50,16000,0.41788,0.95931,3.14894,2.27750,0.30619,0.13038,0.00000,2.82604
impulsive,blind,DF,32,0.75,16000,0.39125,0.93875,3.59788,2.27856,0.30626,0.19225,0.00000,2.84561
impulsive,blind,DF,32,1.00,16000,0.37425,0.91781,4.08294,2.26944,0.31003,0.25669,0.00000,2.82568
impulsive,blind,DF,32,1.25,16000,0.35275,0.89638,4.56706,2.27381,0.31306,0.32294,0.00000,2.82871
impulsive,blind,DF,32,1.50,16000,0.33169,0.87744,5.06400,2.26694,0.31599,0.38206,0.00000,2.82961
impulsive,blind,DF,32,2.00,16000,0.31544,0.85975,5.46325,2.29369,0.31980,0.44931,0.00000,2.85006
persistent,blind,RF,16,0.00,16000,0.88125,0.89838,3.67869,4.18244,0.71960,0.00000,0.00000,1.42738
persistent,blind,RF,16,0.10,16000,0.84463,0.86244,4.05731,4.08094,0.71737,0.05638,0.00000,1.48051
persistent,blind,RF,16,0.50,16000,0.68463,0.70300,5.66475,3.71206,0.71309,0.27844,0.00000,1.60451
persistent,blind,RF,16,0.25,16000,0.78519,0.80563,4.62331,3.93094,0.71383,0.13863,0.00000,1.54489
persistent,blind,RF,16,0.75,16000,0.58819,0.60763,6.61813,3.49163,0.71105,0.41825,0.00000,1.63098
persistent,blind,RF,16,1.00,16000,0.48719,0.50425,7.70506,3.26806,0.71149,0.55675,0.00000,1.62488
persistent,blind,RF,16,1.25,16000,0.38869,0.40613,8.68788,3.06150,0.70991,0.69325,0.00000,1.60172
persistent,blind,RF,16,1.50,16000,0.28438,0.30350,9.72544,2.79450,0.70587,0.83275,0.00000,1.54557
persistent,blind,RF,16,2.00,16000,0.18513,0.20481,10.73700,2.55819,0.70301,0.98313,0.00000,1.42785
persistent,blind,RF,32,0.00,16000,0.98219,0.99888,3.85075,4.33663,0.72172,0.00000,0.00000,1.54668
persistent,blind,RF,32,0.10,16000,0.93969,0.95844,4.84056,4.26006,0.72049,0.05806,0.00000,1.57316
persistent,blind,RF,32,0.50,16000,0.78544,0.80375,8.90581,4.06963,0.72401,0.27875,0.00000,1.59982
persistent,blind,RF,32,0.75,16000,0.68869,0.70663,11.42100,3.93806,0.72617,0.42044,0.00000,1.59335
persistent,blind,RF,32,0.25,16000,0.88538,0.90169,6.42894,4.21631,0.72376,0.14325,0.00000,1.57216
persistent,blind,RF,32,1.00,16000,0.58856,0.60788,13.94238,3.78575,0.72689,0.55681,0.00000,1.60538
persistent,blind,RF,32,1.25,16000,0.49238,0.51125,16.42200,3.66531,0.72920,0.69588,0.00000,1.57681
persistent,blind,RF,32,2.00,16000,0.28819,0.30750,21.70488,3.39769,0.73270,0.98600,0.00000,1.51457
persistent,blind,RF,32,1.50,16000,0.40100,0.41950,18.83144,3.56425,0.73199,0.83200,0.00000,1.55592
persistent,blind,DF,16,0.00,16000,0.81888,0.85044,3.89356,5.21475,0.65387,0.00000,0.00000,1.87876
persistent,blind,DF,16,0.10,16000,0.80094,0.83288,4.03344,5.21869,0.65590,0.05481,0.00000,1.87905
persistent,blind,DF,16,0.25,16000,0.78388,0.81269,4.22394,5.22231,0.65966,0.13619,0.00000,1.86741
persistent,blind,DF,16,0.50,16000,0.74238,0.77338,4.49913,5.23069,0.66199,0.27713,0.00000,1.89293
persistent,blind,DF,16,0.75,16000,0.71206,0.74425,4.72625,5.24088,0.66404,0.41319,0.00000,1.91121
persistent,blind,DF,16,1.00,16000,0.68050,0.71169,4.99725,5.24263,0.66820,0.55775,0.00000,1.91712
persistent,blind,DF,16,1.25,16000,0.63944,0.67325,5.27031,5.18831,0.66824,0.68869,0.00000,1.94360
persistent,blind,DF,16,1.50,16000,0.60506,0.63569,5.60475,5.22525,0.67526,0.82556,0.00000,1.92552
persistent,blind,DF,16,2.00,16000,0.57063,0.60413,5.86738,5.20250,0.67603,0.97550,0.00000,1.96755
persistent,blind,DF,32,0.00,16000,0.96644,0.99844,4.23863,5.39731,0.65857,0.00000,0.00000,2.01645
persistent,blind,DF,32,0.10,16000,0.95650,0.98581,4.59306,5.43988,0.66369,0.05475,0.00000,2.02195
persistent,blind,DF,32,0.25,16000,0.93438,0.96756,4.94344,5.43881,0.66368,0.13838,0.00000,2.03937
persistent,blind,DF,32,0.50,16000,0.90244,0.93538,5.73494,5.48494,0.66939,0.27669,0.00000,2.05196
persistent,blind,DF,32,0.75,16000,0.86894,0.90006,6.58131,5.50906,0.67591,0.41569,0.00000,2.03692
persistent,blind,DF,32,1.00,16000,0.83950,0.86850,7.35663,5.54838,0.68240,0.55969,0.00000,2.01678
persistent,blind,DF,32,1.25,16000,0.80306,0.83406,8.16175,5.60163,0.68827,0.69000,0.00000,2.02520
persistent,blind,DF,32,1.50,16000,0.76581,0.79663,9.09913,5.62744,0.69437,0.82713,0.00000,2.02031
persistent,blind,DF,32,2.00,16000,0.73619,0.76906,9.73088,5.65613,0.69779,0.97644,0.00000,2.04564
impulsive,aware_k1.5,RF,16,0.00,16000,0.50881,0.91650,2.52506,2.35231,0.42170,0.00000,0.00000,2.23945
impulsive,aware_k1.5,RF,16,0.10,16000,0.48494,0.91550,2.44906,2.32738,0.40729,0.03613,0.06994,2.27523
impulsive,aware_k1.5,RF,16,0.25,16000,0.47075,0.91869,2.41988,2.35081,0.40038,0.10000,0.17919,2.30639
impulsive,aware_k1.5,RF,16,0.50,16000,0.41438,0.90438,2.44281,2.37006,0.38101,0.22456,0.38763,2.39387
impulsive,aware_k1.5,RF,16,0.75,16000,0.35944,0.90050,2.38825,2.38625,0.35938,0.38525,0.62844,2.48984
impulsive,aware_k1.5,RF,16,1.00,16000,0.29363,0.90163,2.29488,2.41700,0.33013,0.59288,0.92556,2.63055
impulsive,aware_k1.5,RF,16,1.25,16000,0.22619,0.89813,2.24463,2.47288,0.30217,0.80906,1.22963,2.78242
impulsive,aware_k1.5,RF,16,1.50,16000,0.15444,0.89475,2.11069,2.48369,0.27078,1.01513,1.52181,2.91136
impulsive,aware_k1.5,RF,16,2.00,16000,0.08569,0.88881,2.08456,2.52594,0.24349,1.21044,1.82144,3.03610
impulsive,aware_k1.5,RF,32,0.10,16000,0.56681,0.99644,2.71300,2.47750,0.41146,0.03594,0.06888,2.44763
impulsive,aware_k1.5,RF,32,0.00,16000,0.58813,0.99831,2.66600,2.48775,0.42133,0.00000,0.00000,2.41575
impulsive,aware_k1.5,RF,32,0.25,16000,0.55188,0.99506,2.71319,2.53981,0.40720,0.10013,0.19338,2.52268
impulsive,aware_k1.5,RF,32,0.50,16000,0.49275,0.99406,2.72975,2.55100,0.38404,0.24031,0.43869,2.65784
impulsive,aware_k1.5,RF,32,0.75,16000,0.43138,0.99281,2.69138,2.61081,0.36166,0.42381,0.73956,2.85935
impulsive,aware_k1.5,RF,32,1.00,16000,0.35575,0.99156,2.60181,2.66350,0.33126,0.63769,1.07788,3.09857
impulsive,aware_k1.5,RF,32,1.25,16000,0.26575,0.99206,2.50319,2.75506,0.29781,0.91763,1.50306,3.39487
impulsive,aware_k1.5,RF,32,1.50,16000,0.19819,0.99363,2.34600,2.77419,0.27418,1.12056,1.79581,3.48731
impulsive,aware_k1.5,RF,32,2.00,16000,0.11931,0.99275,2.29875,2.83538,0.24193,1.34250,2.15119,3.70872
impulsive,aware_k1.5,DF,16,0.00,16000,0.36806,0.91638,1.97713,2.11863,0.29216,0.00000,0.00000,2.63977
impulsive,aware_k1.5,DF,16,0.25,16000,0.34719,0.91563,1.95456,2.13988,0.28288,0.07069,0.10919,2.66988
impulsive,aware_k1.5,DF,16,0.10,16000,0.35775,0.91600,1.97656,2.11775,0.28749,0.02763,0.04694,2.65454
impulsive,aware_k1.5,DF,16,0.50,16000,0.31875,0.91306,1.90094,2.18644,0.27183,0.16938,0.26488,2.72840
impulsive,aware_k1.5,DF,16,0.75,16000,0.28444,0.91519,1.78344,2.18888,0.25312,0.28281,0.42500,2.79136
impulsive,aware_k1.5,DF,16,1.00,16000,0.24400,0.91106,1.69569,2.26456,0.23638,0.43969,0.63688,2.93411
impulsive,aware_k1.5,DF,16,1.25,16000,0.20169,0.91419,1.58400,2.29706,0.21843,0.58469,0.82356,3.01714
impulsive,aware_k1.5,DF,16,1.50,16000,0.16144,0.91556,1.45894,2.32031,0.19709,0.73681,1.03069,3.10269
impulsive,aware_k1.5,DF,16,2.00,16000,0.12769,0.91406,1.36388,2.37850,0.18165,0.86906,1.22681,3.20644
impulsive,aware_k1.5,DF,32,0.00,16000,0.44813,0.99763,2.21425,2.24106,0.29500,0.00000,0.00000,2.82787
impulsive,aware_k1.5,DF,32,0.10,16000,0.44019,0.99631,2.27163,2.26150,0.29193,0.02669,0.04900,2.85138
impulsive,aware_k1.5,DF,32,0.25,16000,0.42375,0.99663,2.17694,2.28025,0.28535,0.07656,0.13506,2.88114
impulsive,aware_k1.5,DF,32,0.50,16000,0.38963,0.99488,2.15450,2.30813,0.27236,0.18319,0.31394,2.95311
impulsive,aware_k1.5,DF,32,0.75,16000,0.34638,0.99400,2.01681,2.33888,0.25354,0.30775,0.50300,3.10743
impulsive,aware_k1.5,DF,32,1.00,16000,0.30088,0.99450,1.93988,2.42981,0.23732,0.47369,0.75438,3.29031
impulsive,aware_k1.5,DF,32,1.25,16000,0.24550,0.99531,1.77675,2.48900,0.21368,0.66463,1.03188,3.45360
impulsive,aware_k1.5,DF,32,1.50,16000,0.20144,0.99481,1.66925,2.54081,0.19716,0.81994,1.24956,3.59986
impulsive,aware_k1.5,DF,32,2.00,16000,0.15469,0.99356,1.58963,2.60206,0.18084,0.96256,1.46806,3.73331
persistent,aware_k1.5,RF,16,0.00,16000,0.88125,0.89838,3.67869,4.18244,0.71960,0.00000,0.00000,1.42738
persistent,aware_k1.5,RF,16,0.10,16000,0.87094,0.89081,3.70969,4.26919,0.70965,0.06388,0.13881,1.52639
persistent,aware_k1.5,RF,16,0.25,16000,0.84181,0.86769,3.78150,4.40638,0.69305,0.18481,0.37494,1.68142
persistent,aware_k1.5,RF,16,0.50,16000,0.78856,0.81869,3.94206,4.75763,0.66512,0.46538,0.88306,1.98119
persistent,aware_k1.5,RF,16,0.75,16000,0.71688,0.75406,4.10038,5.24381,0.62941,0.87969,1.56025,2.31815
persistent,aware_k1.5,RF,16,1.00,16000,0.62181,0.66794,4.23738,5.86181,0.58654,1.44138,2.41931,2.65048
persistent,aware_k1.5,RF,16,1.25,16000,0.51231,0.57175,4.34450,6.61163,0.53274,2.15106,3.46100,2.90613
persistent,aware_k1.5,RF,16,1.50,16000,0.41088,0.48275,4.41913,7.25813,0.48306,2.76969,4.38300,2.95959
persistent,aware_k1.5,RF,32,0.00,16000,0.98219,0.99888,3.85075,4.33663,0.72172,0.00000,0.00000,1.54668
persistent,aware_k1.5,RF,16,2.00,16000,0.32269,0.40431,4.56956,7.78550,0.44235,3.25338,5.13925,2.81220
persistent,aware_k1.5,RF,32,0.10,16000,0.97419,0.99513,3.93756,4.44375,0.71177,0.06694,0.16106,1.70804
persistent,aware_k1.5,RF,32,0.25,16000,0.96613,0.98844,4.17575,4.69550,0.70106,0.19519,0.43731,1.99744
persistent,aware_k1.5,RF,32,0.50,16000,0.94394,0.97431,4.53281,5.27881,0.67197,0.53994,1.14163,2.76696
persistent,aware_k1.5,RF,32,0.75,16000,0.90363,0.94806,4.96394,6.18744,0.63485,1.11775,2.21981,3.74176
persistent,aware_k1.5,RF,32,1.00,16000,0.85281,0.91650,5.37081,7.40681,0.58518,1.97800,3.70250,4.75706
persistent,aware_k1.5,RF,32,1.25,16000,0.79644,0.88025,5.72956,8.92313,0.52670,3.01125,5.51713,5.44271
persistent,aware_k1.5,RF,32,1.50,16000,0.75531,0.85238,6.13638,10.18606,0.47930,3.86106,6.98000,5.56963
persistent,aware_k1.5,RF,32,2.00,16000,0.70644,0.81906,6.55550,11.26800,0.43296,4.57963,8.28781,5.40337
persistent,aware_k1.5,DF,16,0.00,16000,0.81888,0.85044,3.89356,5.21475,0.65387,0.00000,0.00000,1.87876
persistent,aware_k1.5,DF,16,0.10,16000,0.80438,0.83775,3.93656,5.29106,0.64882,0.05850,0.10763,1.91793
persistent,aware_k1.5,DF,16,0.25,16000,0.78844,0.82156,3.97331,5.44181,0.63990,0.17344,0.31044,1.99465
persistent,aware_k1.5,DF,16,0.50,16000,0.74194,0.78094,3.97325,5.72800,0.61794,0.42269,0.71481,2.21302
persistent,aware_k1.5,DF,16,0.75,16000,0.68338,0.73081,3.92169,6.11381,0.58758,0.78919,1.26406,2.51329
persistent,aware_k1.5,DF,16,1.00,16000,0.62206,0.67344,3.84231,6.63094,0.55324,1.29256,1.96200,2.79492
persistent,aware_k1.5,DF,16,1.25,16000,0.53875,0.60438,3.74069,7.13900,0.51211,1.82763,2.69888,3.02574
persistent,aware_k1.5,DF,16,1.50,16000,0.47181,0.54238,3.66794,7.72669,0.47623,2.36350,3.46725,3.07127
persistent,aware_k1.5,DF,16,2.00,16000,0.40831,0.48869,3.61919,8.15675,0.44089,2.79319,4.10275,3.06495
persistent,aware_k1.5,DF,32,0.00,16000,0.96644,0.99844,4.23863,5.39731,0.65857,0.00000,0.00000,2.01645
persistent,aware_k1.5,DF,32,0.10,16000,0.96563,0.99663,4.35081,5.51863,0.65634,0.05931,0.11981,2.09677
persistent,aware_k1.5,DF,32,0.25,16000,0.95400,0.99081,4.40456,5.69838,0.64430,0.18150,0.36125,2.30502
persistent,aware_k1.5,DF,32,0.50,16000,0.93744,0.97975,4.59700,6.16013,0.62479,0.47631,0.91281,2.86572
persistent,aware_k1.5,DF,32,0.75,16000,0.90800,0.95906,4.79856,6.88119,0.59456,0.97819,1.80056,3.67664
persistent,aware_k1.5,DF,32,1.00,16000,0.87338,0.93681,4.90081,7.91056,0.55749,1.70263,3.00138,4.57242
persistent,aware_k1.5,DF,32,1.25,16000,0.82800,0.90563,5.07988,9.05044,0.51527,2.51300,4.35394,5.27450
persistent,aware_k1.5,DF,32,1.50,16000,0.79500,0.88425,5.20631,10.10344,0.47523,3.24806,5.58850,5.56187
persistent,aware_k1.5,DF,32,2.00,16000,0.76169,0.86694,5.32181,10.81556,0.44138,3.78575,6.50450,5.55800
impulsive,aware_k3.0,RF,16,0.00,16000,0.50881,0.91650,2.52506,2.35231,0.42170,0.00000,0.00000,2.23945
impulsive,aware_k3.0,RF,16,0.10,16000,0.48388,0.91888,2.38888,2.33113,0.40336,0.03625,0.09281,2.29531
impulsive,aware_k3.0,RF,16,0.25,16000,0.46525,0.92619,2.25950,2.34431,0.38934,0.09894,0.23288,2.33620
impulsive,aware_k3.0,RF,16,0.50,16000,0.40669,0.92181,2.12288,2.35975,0.35908,0.21694,0.49644,2.45659
impulsive,aware_k3.0,RF,16,0.75,16000,0.34981,0.92944,1.87413,2.38069,0.32389,0.36763,0.81469,2.59154
impulsive,aware_k3.0,RF,16,1.00,16000,0.28494,0.94106,1.59781,2.41006,0.28240,0.54344,1.15631,2.77500
impulsive,aware_k3.0,RF,16,1.25,16000,0.22531,0.94744,1.35963,2.43731,0.24536,0.70519,1.46763,2.91661
impulsive,aware_k3.0,RF,16,2.00,16000,0.09519,0.96013,0.84238,2.48738,0.16418,1.02900,2.13975,3.20544
impulsive,aware_k3.0,RF,16,1.50,16000,0.15363,0.95169,1.06919,2.45663,0.20327,0.87325,1.80719,3.08494
impulsive,aware_k3.0,RF,32,0.00,16000,0.58813,0.99831,2.66600,2.48775,0.42133,0.00000,0.00000,2.41575
impulsive,aware_k3.0,RF,32,0.10,16000,0.56356,0.99669,2.65238,2.47844,0.40729,0.03663,0.09331,2.46593
impulsive,aware_k3.0,RF,32,0.25,16000,0.54269,0.99719,2.52450,2.52544,0.39611,0.09963,0.24894,2.54554
impulsive,aware_k3.0,RF,32,0.50,16000,0.47831,0.99738,2.30788,2.51400,0.36104,0.22469,0.53269,2.67063
impulsive,aware_k3.0,RF,32,0.75,16000,0.41025,0.99756,2.04175,2.52956,0.32586,0.37750,0.85838,2.84093
impulsive,aware_k3.0,RF,32,1.00,16000,0.33675,0.99806,1.75806,2.53131,0.28701,0.53744,1.17925,2.99100
impulsive,aware_k3.0,RF,32,1.25,16000,0.25006,0.99869,1.44250,2.54731,0.24216,0.72981,1.56850,3.19787
impulsive,aware_k3.0,RF,32,1.50,16000,0.18763,0.99900,1.14131,2.56719,0.20795,0.89456,1.89475,3.32822
impulsive,aware_k3.0,RF,32,2.00,16000,0.10944,0.99894,0.86800,2.58388,0.16464,1.06188,2.25444,3.52989
impulsive,aware_k3.0,DF,16,0.00,16000,0.36806,0.91638,1.97713,2.11863,0.29216,0.00000,0.00000,2.63977
impulsive,aware_k3.0,DF,16,0.10,16000,0.35556,0.91788,1.93900,2.11350,0.28394,0.02794,0.06800,2.65644
impulsive,aware_k3.0,DF,16,0.25,16000,0.34106,0.92156,1.86700,2.13200,0.27408,0.07100,0.16631,2.67988
impulsive,aware_k3.0,DF,16,0.50,16000,0.30538,0.92550,1.69469,2.15981,0.25242,0.16806,0.37963,2.73866
impulsive,aware_k3.0,DF,16,0.75,16000,0.26581,0.93231,1.47838,2.16431,0.22451,0.27506,0.59950,2.84738
impulsive,aware_k3.0,DF,16,1.25,16000,0.17544,0.94681,1.05344,2.24225,0.16844,0.54200,1.11794,3.07813
impulsive,aware_k3.0,DF,16,1.00,16000,0.22075,0.94044,1.26244,2.20650,0.19503,0.41769,0.88194,2.96766
impulsive,aware_k3.0,DF,16,1.50,16000,0.13444,0.95938,0.82144,2.23519,0.13831,0.66406,1.36119,3.14241
impulsive,aware_k3.0,DF,16,2.00,16000,0.09863,0.96625,0.61744,2.26644,0.11237,0.77444,1.60169,3.24181
impulsive,aware_k3.0,DF,32,0.10,16000,0.43563,0.99688,2.22131,2.25213,0.28831,0.02663,0.07038,2.84782
impulsive,aware_k3.0,DF,32,0.00,16000,0.44813,0.99763,2.21425,2.24106,0.29500,0.00000,0.00000,2.82787
impulsive,aware_k3.0,DF,32,0.25,16000,0.41344,0.99769,2.06613,2.25963,0.27627,0.07581,0.18700,2.87374
impulsive,aware_k3.0,DF,32,0.50,16000,0.36969,0.99675,1.89194,2.27306,0.25202,0.18000,0.43200,2.95560
impulsive,aware_k3.0,DF,32,0.75,16000,0.31800,0.99763,1.62225,2.26006,0.22444,0.28550,0.64456,3.04422
impulsive,aware_k3.0,DF,32,1.00,16000,0.26825,0.99819,1.40744,2.32069,0.19762,0.42044,0.93050,3.23330
impulsive,aware_k3.0,DF,32,1.50,16000,0.15831,0.99906,0.89344,2.32250,0.13882,0.67988,1.44750,3.39845
impulsive,aware_k3.0,DF,32,1.25,16000,0.21088,0.99831,1.12794,2.33675,0.16523,0.56938,1.22844,3.36243
impulsive,aware_k3.0,DF,32,2.00,16000,0.10763,0.99900,0.67750,2.36213,0.11311,0.80169,1.71544,3.53034
persistent,aware_k3.0,RF,16,0.00,16000,0.88125,0.89838,3.67869,4.18244,0.71960,0.00000,0.00000,1.42738
persistent,aware_k3.0,RF,16,0.10,16000,0.87256,0.89275,3.63494,4.33063,0.70446,0.06688,0.21988,1.63775
persistent,aware_k3.0,RF,16,0.25,16000,0.84713,0.87463,3.55756,4.57113,0.67835,0.19338,0.59694,1.95603
persistent,aware_k3.0,RF,16,0.50,16000,0.79488,0.83169,3.41569,5.15250,0.62994,0.50281,1.42013,2.56308
persistent,aware_k3.0,RF,16,0.75,16000,0.72806,0.77681,3.21731,5.89244,0.56981,0.92406,2.46413,3.09612
persistent,aware_k3.0,RF,16,1.00,16000,0.63969,0.69981,2.97813,6.82581,0.50010,1.48169,3.75469,3.56292
persistent,aware_k3.0,RF,16,1.25,16000,0.55500,0.62994,2.68231,7.82000,0.42229,2.08581,5.15238,3.77679
persistent,aware_k3.0,RF,16,1.50,16000,0.46806,0.56263,2.43200,8.66050,0.35194,2.59225,6.37250,3.73058
persistent,aware_k3.0,RF,32,0.00,16000,0.98219,0.99888,3.85075,4.33663,0.72172,0.00000,0.00000,1.54668
persistent,aware_k3.0,RF,32,0.10,16000,0.97581,0.99756,3.82056,4.49094,0.70671,0.06769,0.23388,1.80492
persistent,aware_k3.0,RF,16,2.00,16000,0.39956,0.50700,2.18263,9.41856,0.28675,3.04538,7.46581,3.45271
persistent,aware_k3.0,RF,32,0.25,16000,0.96975,0.99438,3.88706,4.85069,0.68678,0.20231,0.66038,2.33824
persistent,aware_k3.0,RF,32,0.50,16000,0.95169,0.98775,3.81044,5.65356,0.63719,0.55469,1.69931,3.43772
persistent,aware_k3.0,RF,32,0.75,16000,0.92013,0.97625,3.67556,6.82775,0.57395,1.11006,3.21263,4.68840
persistent,aware_k3.0,RF,32,1.00,16000,0.88063,0.95606,3.49975,8.26681,0.49899,1.83506,5.07594,5.83202
persistent,aware_k3.0,RF,32,1.25,16000,0.84044,0.94206,3.22444,9.76900,0.41964,2.60238,7.02550,6.43486
persistent,aware_k3.0,RF,32,1.50,16000,0.81506,0.92700,3.11588,11.12875,0.35211,3.24763,8.72981,6.57612
persistent,aware_k3.0,RF,32,2.00,16000,0.77819,0.91194,3.00356,12.39469,0.28429,3.85081,10.35175,6.39532
persistent,aware_k3.0,DF,16,0.00,16000,0.81888,0.85044,3.89356,5.21475,0.65387,0.00000,0.00000,1.87876
persistent,aware_k3.0,DF,16,0.10,16000,0.80288,0.83738,3.88969,5.34000,0.64296,0.06163,0.19894,1.98369
persistent,aware_k3.0,DF,16,0.25,16000,0.78163,0.81788,3.85081,5.57775,0.62364,0.18756,0.56769,2.18257
persistent,aware_k3.0,DF,16,0.50,16000,0.73081,0.77606,3.66613,6.07113,0.57962,0.47375,1.33344,2.63934
persistent,aware_k3.0,DF,16,0.75,16000,0.66556,0.72313,3.38081,6.67669,0.52409,0.87000,2.28550,3.09340
persistent,aware_k3.0,DF,16,1.00,16000,0.59700,0.66863,3.02394,7.44275,0.45858,1.38913,3.46394,3.48026
persistent,aware_k3.0,DF,16,1.25,16000,0.51694,0.60731,2.64394,8.18444,0.38869,1.91294,4.64019,3.73698
persistent,aware_k3.0,DF,16,1.50,16000,0.44519,0.53913,2.33100,9.02675,0.32688,2.41456,5.83794,3.72131
persistent,aware_k3.0,DF,32,0.00,16000,0.96644,0.99844,4.23863,5.39731,0.65857,0.00000,0.00000,2.01645
persistent,aware_k3.0,DF,16,2.00,16000,0.37950,0.49350,2.04563,9.59831,0.26737,2.82694,6.80744,3.61561
persistent,aware_k3.0,DF,32,0.10,16000,0.96550,0.99713,4.29975,5.56456,0.65099,0.06188,0.21156,2.17825
persistent,aware_k3.0,DF,32,0.25,16000,0.95381,0.99394,4.22394,5.85725,0.62879,0.19938,0.64219,2.59556
persistent,aware_k3.0,DF,32,0.50,16000,0.93669,0.98594,4.16425,6.57756,0.58799,0.53031,1.62100,3.57707
persistent,aware_k3.0,DF,32,0.75,16000,0.90738,0.97206,3.99063,7.60994,0.52982,1.05488,3.04775,4.67067
persistent,aware_k3.0,DF,32,1.00,16000,0.87363,0.95788,3.65375,8.98825,0.46037,1.76625,4.88188,5.78647
persistent,aware_k3.0,DF,32,1.25,16000,0.83256,0.93731,3.39256,10.31225,0.39232,2.46681,6.66556,6.41144
persistent,aware_k3.0,DF,32,1.50,16000,0.80388,0.92475,3.13863,11.56169,0.32711,3.09613,8.32863,6.63903
persistent,aware_k3.0,DF,32,2.00,16000,0.77225,0.91375,2.91306,12.59050,0.26610,3.63575,9.77038,6.53708
impulsive,aware_k6.0,RF,16,0.00,16000,0.50881,0.91650,2.52506,2.35231,0.42170,0.00000,0.00000,2.23945
impulsive,aware_k6.0,RF,16,0.10,16000,0.47969,0.92019,2.35550,2.32313,0.39993,0.03519,0.10850,2.29593
impulsive,aware_k6.0,RF,16,0.25,16000,0.45963,0.92788,2.18844,2.34175,0.38169,0.09356,0.27369,2.35726
impulsive,aware_k6.0,RF,16,0.50,16000,0.40044,0.92713,1.99300,2.35000,0.34531,0.19463,0.56438,2.47642
impulsive,aware_k6.0,RF,16,0.75,16000,0.34238,0.93775,1.68994,2.35813,0.30395,0.31313,0.90219,2.62325
impulsive,aware_k6.0,RF,16,1.00,16000,0.27788,0.95131,1.37081,2.35188,0.25890,0.44263,1.22463,2.75291
impulsive,aware_k6.0,RF,16,1.25,16000,0.22306,0.95681,1.11394,2.37288,0.21910,0.55975,1.54156,2.91121
impulsive,aware_k6.0,RF,16,1.50,16000,0.15700,0.96656,0.79713,2.36788,0.17407,0.67969,1.87163,3.02611
impulsive,aware_k6.0,RF,16,2.00,16000,0.09694,0.97500,0.51281,2.38556,0.12990,0.79981,2.21119,3.15910
impulsive,aware_k6.0,RF,32,0.10,16000,0.56031,0.99725,2.61444,2.47219,0.40398,0.03550,0.10769,2.46353
impulsive,aware_k6.0,RF,32,0.00,16000,0.58813,0.99831,2.66600,2.48775,0.42133,0.00000,0.00000,2.41575
impulsive,aware_k6.0,RF,32,0.25,16000,0.53350,0.99769,2.43369,2.50313,0.38765,0.09331,0.28475,2.53506
impulsive,aware_k6.0,RF,32,0.50,16000,0.46688,0.99800,2.15850,2.48775,0.34656,0.19825,0.59819,2.66464
impulsive,aware_k6.0,RF,32,0.75,16000,0.39931,0.99819,1.85844,2.50231,0.30671,0.31981,0.93594,2.85443
impulsive,aware_k6.0,RF,32,1.00,16000,0.32681,0.99881,1.52594,2.46231,0.26332,0.43081,1.24106,2.92880
impulsive,aware_k6.0,RF,32,1.25,16000,0.24825,0.99906,1.16988,2.44819,0.21593,0.56813,1.60413,3.09367
impulsive,aware_k6.0,RF,32,1.50,16000,0.18475,0.99963,0.83963,2.43650,0.17900,0.68706,1.90269,3.15794
impulsive,aware_k6.0,RF,32,2.00,16000,0.10513,0.99963,0.50913,2.44194,0.12988,0.81456,2.28181,3.37766
impulsive,aware_k6.0,DF,16,0.00,16000,0.36806,0.91638,1.97713,2.11863,0.29216,0.00000,0.00000,2.63977
impulsive,aware_k6.0,DF,16,0.10,16000,0.35275,0.91844,1.91556,2.10850,0.28133,0.02719,0.08144,2.65505
impulsive,aware_k6.0,DF,16,0.25,16000,0.33738,0.92331,1.82319,2.13206,0.26847,0.06725,0.20450,2.69264
impulsive,aware_k6.0,DF,16,0.50,16000,0.30069,0.93056,1.59100,2.15275,0.24155,0.15088,0.43600,2.75820
impulsive,aware_k6.0,DF,16,0.75,16000,0.25994,0.93844,1.34775,2.14256,0.20991,0.23494,0.66813,2.84277
impulsive,aware_k6.0,DF,16,1.00,16000,0.21244,0.95000,1.08956,2.16269,0.17607,0.34238,0.95525,2.94372
impulsive,aware_k6.0,DF,16,1.50,16000,0.13394,0.97069,0.61888,2.14638,0.11558,0.51450,1.41144,3.06929
impulsive,aware_k6.0,DF,16,1.25,16000,0.17175,0.95869,0.86581,2.17481,0.14775,0.42600,1.18056,3.02927
impulsive,aware_k6.0,DF,16,2.00,16000,0.09700,0.97656,0.38906,2.18238,0.08640,0.60544,1.67069,3.18873
impulsive,aware_k6.0,DF,32,0.10,16000,0.43388,0.99719,2.19138,2.25019,0.28589,0.02544,0.08400,2.84927
impulsive,aware_k6.0,DF,32,0.00,16000,0.44813,0.99763,2.21425,2.24106,0.29500,0.00000,0.00000,2.82787
impulsive,aware_k6.0,DF,32,0.25,16000,0.40813,0.99788,1.99706,2.24356,0.27013,0.06994,0.21444,2.85495
impulsive,aware_k6.0,DF,32,0.50,16000,0.36000,0.99744,1.76950,2.25963,0.24049,0.16088,0.49163,2.95948
impulsive,aware_k6.0,DF,32,0.75,16000,0.31056,0.99825,1.47206,2.22994,0.20974,0.24138,0.70656,3.02833
impulsive,aware_k6.0,DF,32,1.00,16000,0.26063,0.99863,1.21431,2.25400,0.17922,0.33919,0.97613,3.15254
impulsive,aware_k6.0,DF,32,1.25,16000,0.20219,0.99894,0.93156,2.24638,0.14535,0.44388,1.26269,3.23237
impulsive,aware_k6.0,DF,32,1.50,16000,0.15444,0.99969,0.67644,2.22394,0.11656,0.52325,1.47919,3.27305
impulsive,aware_k6.0,DF,32,2.00,16000,0.10375,0.99975,0.41013,2.22631,0.08679,0.61413,1.73075,3.36744
persistent,aware_k6.0,RF,16,0.00,16000,0.88125,0.89838,3.67869,4.18244,0.71960,0.00000,0.00000,1.42738
persistent,aware_k6.0,RF,16,0.10,16000,0.86806,0.89031,3.59413,4.38369,0.69901,0.06588,0.30756,1.76969
persistent,aware_k6.0,RF,16,0.25,16000,0.83594,0.86719,3.45688,4.72638,0.66414,0.18713,0.83544,2.26221
persistent,aware_k6.0,RF,16,0.50,16000,0.77706,0.81925,3.20900,5.45681,0.60275,0.45956,1.88363,3.01012
persistent,aware_k6.0,RF,16,0.75,16000,0.70838,0.76463,2.88669,6.34088,0.52853,0.81900,3.16438,3.59958
persistent,aware_k6.0,RF,16,1.00,16000,0.62613,0.69656,2.53131,7.28163,0.45043,1.22719,4.53675,4.01607
persistent,aware_k6.0,RF,16,1.25,16000,0.54244,0.62788,2.14813,8.32913,0.36488,1.66781,6.04988,4.19761
persistent,aware_k6.0,RF,16,1.50,16000,0.46513,0.56925,1.82806,9.16175,0.29032,2.01781,7.29456,4.10806
persistent,aware_k6.0,RF,32,0.00,16000,0.98219,0.99888,3.85075,4.33663,0.72172,0.00000,0.00000,1.54668
persistent,aware_k6.0,RF,32,0.10,16000,0.97494,0.99800,3.77050,4.56144,0.70128,0.06744,0.33425,1.98374
persistent,aware_k6.0,RF,16,2.00,16000,0.39538,0.51706,1.46675,10.01181,0.21314,2.37813,8.56463,3.79547
persistent,aware_k6.0,RF,32,0.25,16000,0.96681,0.99525,3.77288,5.04681,0.67325,0.19981,0.93969,2.79408
persistent,aware_k6.0,RF,32,0.50,16000,0.94825,0.98994,3.55225,6.04900,0.60975,0.51519,2.27488,4.12341
persistent,aware_k6.0,RF,32,0.75,16000,0.91388,0.97825,3.27713,7.33125,0.53495,0.96100,3.99650,5.40018
persistent,aware_k6.0,RF,32,1.00,16000,0.87256,0.95919,2.93038,8.89925,0.44832,1.52731,6.10413,6.54721
persistent,aware_k6.0,RF,32,1.25,16000,0.83250,0.94475,2.56256,10.42925,0.36416,2.06913,8.13700,7.13198
persistent,aware_k6.0,RF,32,1.50,16000,0.81063,0.93563,2.30525,11.68913,0.29075,2.50650,9.81669,7.16328
persistent,aware_k6.0,RF,32,2.00,16000,0.77300,0.92000,2.03575,13.11325,0.21204,2.97975,11.68569,7.00328
persistent,aware_k6.0,DF,16,0.00,16000,0.81888,0.85044,3.89356,5.21475,0.65387,0.00000,0.00000,1.87876
persistent,aware_k6.0,DF,16,0.10,16000,0.79719,0.83269,3.85594,5.39825,0.63784,0.06094,0.29069,2.08702
persistent,aware_k6.0,DF,16,0.25,16000,0.77188,0.81094,3.74925,5.72019,0.60989,0.18138,0.80200,2.41679
persistent,aware_k6.0,DF,16,0.50,16000,0.71563,0.76644,3.44831,6.32106,0.55322,0.43188,1.76081,2.98361
persistent,aware_k6.0,DF,16,0.75,16000,0.64919,0.71481,3.03250,7.05863,0.48349,0.77219,2.94406,3.50617
persistent,aware_k6.0,DF,16,1.00,16000,0.58131,0.66081,2.59725,7.89025,0.40934,1.17350,4.25556,3.88575
persistent,aware_k6.0,DF,16,1.25,16000,0.50738,0.60588,2.17331,8.62769,0.33607,1.54281,5.46106,4.08557
persistent,aware_k6.0,DF,16,1.50,16000,0.44081,0.54731,1.77694,9.46906,0.26734,1.89975,6.71619,4.03925
persistent,aware_k6.0,DF,32,0.00,16000,0.96644,0.99844,4.23863,5.39731,0.65857,0.00000,0.00000,2.01645
persistent,aware_k6.0,DF,32,0.10,16000,0.96519,0.99769,4.26525,5.62981,0.64627,0.06213,0.30631,2.30187
persistent,aware_k6.0,DF,16,2.00,16000,0.37625,0.50300,1.40506,10.12194,0.19831,2.21919,7.83531,3.92021
persistent,aware_k6.0,DF,32,0.25,16000,0.95081,0.99463,4.11844,6.03400,0.61539,0.19456,0.91788,2.96246
persistent,aware_k6.0,DF,32,0.50,16000,0.93144,0.98769,3.91394,6.95238,0.56192,0.49731,2.18731,4.19367
persistent,aware_k6.0,DF,32,0.75,16000,0.89719,0.97231,3.58419,8.18050,0.48966,0.94238,3.92825,5.44080
persistent,aware_k6.0,DF,32,1.00,16000,0.86038,0.95650,3.11044,9.58363,0.41239,1.46775,5.86231,6.48695
persistent,aware_k6.0,DF,32,1.25,16000,0.82256,0.94106,2.70325,10.90000,0.33939,1.95750,7.69075,7.04844
persistent,aware_k6.0,DF,32,1.50,16000,0.79050,0.92831,2.34150,12.14719,0.26698,2.41075,9.42800,7.23857
persistent,aware_k6.0,DF,32,2.00,16000,0.76363,0.91838,2.00981,13.29213,0.19714,2.82806,11.06344,7.11203


==> anc/gemini_induced_checkpoint.csv <==
task_id,mode,alpha,repeat,success,answered,post_error_tool_burden,hard_blocks,induced_failures,backoff_steps,mean_regulation_intensity
T002_wrong_folder,blind,0.00,0,true,true,3,0,0,0,0.68800
T002_wrong_folder,blind,0.00,1,true,true,3,0,0,0,0.68800
T002_wrong_folder,blind,0.00,2,true,true,3,0,0,0,0.68800
T002_wrong_folder,blind,0.00,3,true,true,2,0,0,0,0.64750
T002_wrong_folder,blind,0.00,4,true,true,2,0,0,0,0.64750
T002_wrong_folder,blind,0.00,5,true,true,3,0,0,0,0.68800
T002_wrong_folder,blind,0.00,6,true,true,3,0,0,0,0.68800
T002_wrong_folder,blind,0.00,7,true,true,2,0,0,0,0.64750
E002_wrong_dir_and_ext,blind,0.00,0,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,blind,0.00,1,true,true,6,0,0,0,0.73625
E002_wrong_dir_and_ext,blind,0.00,2,true,true,5,0,0,0,0.72000
E002_wrong_dir_and_ext,blind,0.00,3,true,true,6,1,0,0,0.74889
E002_wrong_dir_and_ext,blind,0.00,4,true,true,5,0,0,0,0.72000
E002_wrong_dir_and_ext,blind,0.00,5,true,true,5,0,0,0,0.72000
E002_wrong_dir_and_ext,blind,0.00,6,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,blind,0.00,7,true,true,6,0,0,0,0.72375
E003_confident_wrong_report,blind,0.00,0,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,blind,0.00,1,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,blind,0.00,2,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,blind,0.00,3,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,blind,0.00,4,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,blind,0.00,5,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,blind,0.00,6,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,blind,0.00,7,true,true,2,0,0,0,0.64750
C001_wrong_subdir,blind,0.00,0,true,true,2,0,0,0,0.64750
C001_wrong_subdir,blind,0.00,1,true,true,2,0,0,0,0.64750
C001_wrong_subdir,blind,0.00,2,true,true,2,0,0,0,0.64750
C001_wrong_subdir,blind,0.00,3,true,true,3,0,0,0,0.68800
C001_wrong_subdir,blind,0.00,4,true,true,2,0,0,0,0.64750
C001_wrong_subdir,blind,0.00,5,true,true,2,0,0,0,0.64750
C001_wrong_subdir,blind,0.00,6,true,true,4,0,0,0,0.71500
C001_wrong_subdir,blind,0.00,7,true,true,2,0,0,0,0.64750
C002_wrong_ext_dir,blind,0.00,0,true,true,6,0,0,0,0.72375
C002_wrong_ext_dir,blind,0.00,1,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,blind,0.00,2,true,true,5,1,0,0,0.74875
C002_wrong_ext_dir,blind,0.00,3,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,blind,0.00,4,true,true,6,1,0,0,0.73778
C002_wrong_ext_dir,blind,0.00,5,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,blind,0.00,6,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,blind,0.00,7,true,true,5,2,0,0,0.74889
C003_wrong_root,blind,0.00,0,false,true,3,0,0,0,0.68800
C003_wrong_root,blind,0.00,1,false,true,0,0,0,0,0.24750
C003_wrong_root,blind,0.00,2,false,true,3,0,0,0,0.68800
C003_wrong_root,blind,0.00,3,false,true,1,0,0,0,0.29000
C003_wrong_root,blind,0.00,4,false,true,0,0,0,0,0.19800
C003_wrong_root,blind,0.00,5,false,true,3,0,0,0,0.68800
C003_wrong_root,blind,0.00,6,false,true,3,0,0,0,0.68800
C003_wrong_root,blind,0.00,7,false,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,0.00,0,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,0.00,1,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,0.00,2,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,0.00,3,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,0.00,4,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,0.00,5,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,0.00,6,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,0.00,7,true,true,3,0,0,0,0.68800
E002_wrong_dir_and_ext,aware_k1.5,0.00,0,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,aware_k1.5,0.00,1,true,true,5,0,0,0,0.72000
E002_wrong_dir_and_ext,aware_k1.5,0.00,2,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,aware_k1.5,0.00,3,true,true,6,0,0,0,0.73625
E002_wrong_dir_and_ext,aware_k1.5,0.00,4,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,aware_k1.5,0.00,5,true,true,5,0,0,0,0.70571
E002_wrong_dir_and_ext,aware_k1.5,0.00,6,true,true,6,0,0,0,0.73625
E002_wrong_dir_and_ext,aware_k1.5,0.00,7,true,true,6,1,0,0,0.73778
E003_confident_wrong_report,aware_k1.5,0.00,0,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k1.5,0.00,1,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k1.5,0.00,2,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k1.5,0.00,3,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k1.5,0.00,4,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k1.5,0.00,5,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k1.5,0.00,6,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k1.5,0.00,7,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k1.5,0.00,0,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k1.5,0.00,1,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k1.5,0.00,2,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k1.5,0.00,3,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k1.5,0.00,4,true,true,3,0,0,0,0.68800
C001_wrong_subdir,aware_k1.5,0.00,5,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k1.5,0.00,6,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k1.5,0.00,7,true,true,2,0,0,0,0.64750
C002_wrong_ext_dir,aware_k1.5,0.00,0,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,aware_k1.5,0.00,1,true,true,6,0,0,0,0.73625
C002_wrong_ext_dir,aware_k1.5,0.00,2,true,true,6,0,0,0,0.72375
C002_wrong_ext_dir,aware_k1.5,0.00,3,true,true,6,0,0,0,0.72375
C002_wrong_ext_dir,aware_k1.5,0.00,4,true,true,6,1,0,0,0.73778
C002_wrong_ext_dir,aware_k1.5,0.00,5,true,true,6,0,0,0,0.73625
C002_wrong_ext_dir,aware_k1.5,0.00,6,true,true,6,0,0,0,0.72375
C002_wrong_ext_dir,aware_k1.5,0.00,7,true,true,7,0,0,0,0.74889
C003_wrong_root,aware_k1.5,0.00,0,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k1.5,0.00,1,false,true,4,0,0,0,0.71500
C003_wrong_root,aware_k1.5,0.00,2,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k1.5,0.00,3,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k1.5,0.00,4,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k1.5,0.00,5,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k1.5,0.00,6,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k1.5,0.00,7,false,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,0.00,0,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,0.00,1,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,0.00,2,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,0.00,3,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,0.00,4,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,0.00,5,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,0.00,6,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,0.00,7,true,true,3,0,0,0,0.68800
E002_wrong_dir_and_ext,aware_k3.0,0.00,0,true,true,8,0,0,0,0.74900
E002_wrong_dir_and_ext,aware_k3.0,0.00,1,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,aware_k3.0,0.00,2,true,true,5,0,0,0,0.70571
E002_wrong_dir_and_ext,aware_k3.0,0.00,3,true,true,6,1,0,0,0.73778
E002_wrong_dir_and_ext,aware_k3.0,0.00,4,true,true,7,2,0,0,0.76727
E002_wrong_dir_and_ext,aware_k3.0,0.00,5,true,true,5,0,0,0,0.70571
E002_wrong_dir_and_ext,aware_k3.0,0.00,6,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,aware_k3.0,0.00,7,true,true,5,0,0,0,0.70571
E003_confident_wrong_report,aware_k3.0,0.00,0,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k3.0,0.00,1,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k3.0,0.00,2,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k3.0,0.00,3,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k3.0,0.00,4,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k3.0,0.00,5,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k3.0,0.00,6,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k3.0,0.00,7,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k3.0,0.00,0,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k3.0,0.00,1,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k3.0,0.00,2,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k3.0,0.00,3,true,true,3,0,0,0,0.68800
C001_wrong_subdir,aware_k3.0,0.00,4,true,true,3,0,0,0,0.68800
C001_wrong_subdir,aware_k3.0,0.00,5,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k3.0,0.00,6,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k3.0,0.00,7,true,true,2,0,0,0,0.64750
C002_wrong_ext_dir,aware_k3.0,0.00,0,true,true,5,0,0,0,0.70571
C002_wrong_ext_dir,aware_k3.0,0.00,1,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,aware_k3.0,0.00,2,true,true,5,0,0,0,0.70571
C002_wrong_ext_dir,aware_k3.0,0.00,3,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,aware_k3.0,0.00,4,true,true,6,0,0,0,0.72375
C002_wrong_ext_dir,aware_k3.0,0.00,5,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,aware_k3.0,0.00,6,true,true,5,1,0,0,0.73625
C002_wrong_ext_dir,aware_k3.0,0.00,7,true,true,6,0,0,0,0.72375
C003_wrong_root,aware_k3.0,0.00,0,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k3.0,0.00,1,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k3.0,0.00,2,false,true,4,0,0,0,0.71500
C003_wrong_root,aware_k3.0,0.00,3,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k3.0,0.00,4,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k3.0,0.00,5,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k3.0,0.00,6,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k3.0,0.00,7,false,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k6.0,0.00,0,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k6.0,0.00,1,true,true,2,0,0,0,0.64750
T002_wrong_folder,aware_k6.0,0.00,2,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k6.0,0.00,3,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k6.0,0.00,4,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k6.0,0.00,5,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k6.0,0.00,6,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k6.0,0.00,7,true,true,3,0,0,0,0.68800
E002_wrong_dir_and_ext,aware_k6.0,0.00,0,true,true,6,0,0,0,0.73625
E002_wrong_dir_and_ext,aware_k6.0,0.00,1,true,true,5,0,0,0,0.70571
E002_wrong_dir_and_ext,aware_k6.0,0.00,2,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,aware_k6.0,0.00,3,true,true,5,0,0,0,0.70571
E002_wrong_dir_and_ext,aware_k6.0,0.00,4,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,aware_k6.0,0.00,5,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,aware_k6.0,0.00,6,true,true,8,0,0,0,0.75900
E002_wrong_dir_and_ext,aware_k6.0,0.00,7,true,true,6,0,0,0,0.73625
E003_confident_wrong_report,aware_k6.0,0.00,0,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k6.0,0.00,1,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k6.0,0.00,2,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k6.0,0.00,3,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k6.0,0.00,4,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k6.0,0.00,5,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k6.0,0.00,6,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k6.0,0.00,7,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k6.0,0.00,0,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k6.0,0.00,1,true,true,4,0,0,0,0.71500
C001_wrong_subdir,aware_k6.0,0.00,2,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k6.0,0.00,3,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k6.0,0.00,4,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k6.0,0.00,5,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k6.0,0.00,6,true,true,3,0,0,0,0.68800
C001_wrong_subdir,aware_k6.0,0.00,7,true,true,4,0,0,0,0.71500
C002_wrong_ext_dir,aware_k6.0,0.00,0,true,true,6,0,0,0,0.72375
C002_wrong_ext_dir,aware_k6.0,0.00,1,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,aware_k6.0,0.00,2,true,true,5,1,0,0,0.73625
C002_wrong_ext_dir,aware_k6.0,0.00,3,true,true,6,0,0,0,0.72375
C002_wrong_ext_dir,aware_k6.0,0.00,4,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,aware_k6.0,0.00,5,true,true,6,0,0,0,0.73625
C002_wrong_ext_dir,aware_k6.0,0.00,6,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,aware_k6.0,0.00,7,true,true,5,1,0,0,0.74875
C003_wrong_root,aware_k6.0,0.00,0,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k6.0,0.00,1,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k6.0,0.00,2,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k6.0,0.00,3,false,true,0,0,0,0,0.19800
C003_wrong_root,aware_k6.0,0.00,4,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k6.0,0.00,5,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k6.0,0.00,6,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k6.0,0.00,7,false,true,3,0,0,0,0.68800
T002_wrong_folder,blind,1.00,0,true,true,3,0,0,0,0.68800
T002_wrong_folder,blind,1.00,1,true,true,3,0,0,0,0.68800
T002_wrong_folder,blind,1.00,2,true,true,2,0,0,0,0.64750
T002_wrong_folder,blind,1.00,3,false,false,2,13,1,0,0.78437
T002_wrong_folder,blind,1.00,4,true,true,2,0,0,0,0.64750
T002_wrong_folder,blind,1.00,5,false,false,2,13,1,0,0.78437
T002_wrong_folder,blind,1.00,6,true,true,3,0,0,0,0.68800
T002_wrong_folder,blind,1.00,7,false,false,3,12,1,0,0.78437
E002_wrong_dir_and_ext,blind,1.00,0,true,true,5,3,1,0,0.71900
E002_wrong_dir_and_ext,blind,1.00,1,true,true,7,0,1,0,0.73778
E002_wrong_dir_and_ext,blind,1.00,2,false,false,5,10,1,0,0.77813
E002_wrong_dir_and_ext,blind,1.00,3,true,true,6,0,0,0,0.73625
E002_wrong_dir_and_ext,blind,1.00,4,true,true,6,0,0,0,0.73625
E002_wrong_dir_and_ext,blind,1.00,5,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,blind,1.00,6,true,true,6,1,0,0,0.73778
E002_wrong_dir_and_ext,blind,1.00,7,true,true,6,0,0,0,0.72375
E003_confident_wrong_report,blind,1.00,0,false,false,2,13,1,0,0.78437
E003_confident_wrong_report,blind,1.00,1,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,blind,1.00,2,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,blind,1.00,3,false,false,2,13,1,0,0.78437
E003_confident_wrong_report,blind,1.00,4,false,false,2,13,1,0,0.78437
E003_confident_wrong_report,blind,1.00,5,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,blind,1.00,6,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,blind,1.00,7,false,false,3,12,1,0,0.78437
C001_wrong_subdir,blind,1.00,0,true,true,3,0,0,0,0.68800
C001_wrong_subdir,blind,1.00,1,true,true,2,0,0,0,0.64750
C001_wrong_subdir,blind,1.00,2,false,false,2,13,1,0,0.78437
C001_wrong_subdir,blind,1.00,3,false,false,3,12,1,0,0.78437
C001_wrong_subdir,blind,1.00,4,true,true,2,0,0,0,0.64750
C001_wrong_subdir,blind,1.00,5,true,true,2,0,0,0,0.64750
C001_wrong_subdir,blind,1.00,6,true,true,2,0,0,0,0.64750
C001_wrong_subdir,blind,1.00,7,false,false,2,13,1,0,0.77813
C002_wrong_ext_dir,blind,1.00,0,false,false,3,12,1,0,0.70313
C002_wrong_ext_dir,blind,1.00,1,true,true,5,2,1,0,0.74889
C002_wrong_ext_dir,blind,1.00,2,true,true,6,0,1,0,0.73625
C002_wrong_ext_dir,blind,1.00,3,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,blind,1.00,4,true,true,6,0,1,0,0.72375
C002_wrong_ext_dir,blind,1.00,5,true,true,5,1,0,0,0.73625
C002_wrong_ext_dir,blind,1.00,6,true,true,6,1,1,0,0.73778
C002_wrong_ext_dir,blind,1.00,7,true,true,5,1,1,0,0.73625
C003_wrong_root,blind,1.00,0,false,false,9,6,1,0,0.70313
C003_wrong_root,blind,1.00,1,false,true,3,0,0,0,0.68800
C003_wrong_root,blind,1.00,2,false,true,0,0,0,0,0.19800
C003_wrong_root,blind,1.00,3,false,false,6,9,1,0,0.70313
C003_wrong_root,blind,1.00,4,false,false,10,5,1,0,0.70313
C003_wrong_root,blind,1.00,5,false,false,11,4,1,0,0.70313
C003_wrong_root,blind,1.00,6,false,false,11,4,1,0,0.70313
C003_wrong_root,blind,1.00,7,false,false,7,8,1,0,0.70313
T002_wrong_folder,aware_k1.5,1.00,0,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,1.00,1,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,1.00,2,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,1.00,3,true,true,5,6,2,2,0.64923
T002_wrong_folder,aware_k1.5,1.00,4,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,1.00,5,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k1.5,1.00,6,false,false,8,7,2,6,0.47188
T002_wrong_folder,aware_k1.5,1.00,7,true,true,3,0,0,0,0.68800
E002_wrong_dir_and_ext,aware_k1.5,1.00,0,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,aware_k1.5,1.00,1,true,true,8,0,2,3,0.51400
E002_wrong_dir_and_ext,aware_k1.5,1.00,2,true,true,7,5,2,5,0.48857
E002_wrong_dir_and_ext,aware_k1.5,1.00,3,true,true,5,0,0,0,0.70571
E002_wrong_dir_and_ext,aware_k1.5,1.00,4,false,false,9,6,4,4,0.54688
E002_wrong_dir_and_ext,aware_k1.5,1.00,5,true,true,6,0,0,0,0.73625
E002_wrong_dir_and_ext,aware_k1.5,1.00,6,true,true,8,2,3,5,0.41667
E002_wrong_dir_and_ext,aware_k1.5,1.00,7,false,true,5,0,2,2,0.45714
E003_confident_wrong_report,aware_k1.5,1.00,0,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k1.5,1.00,1,true,true,5,1,2,3,0.38750
E003_confident_wrong_report,aware_k1.5,1.00,2,true,true,4,0,1,1,0.55667
E003_confident_wrong_report,aware_k1.5,1.00,3,true,true,8,6,3,6,0.49938
E003_confident_wrong_report,aware_k1.5,1.00,4,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k1.5,1.00,5,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k1.5,1.00,6,true,true,4,0,1,1,0.55667
E003_confident_wrong_report,aware_k1.5,1.00,7,true,true,4,9,1,2,0.67600
C001_wrong_subdir,aware_k1.5,1.00,0,true,true,4,0,0,0,0.71500
C001_wrong_subdir,aware_k1.5,1.00,1,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k1.5,1.00,2,true,true,5,0,1,1,0.59857
C001_wrong_subdir,aware_k1.5,1.00,3,true,true,7,1,3,5,0.34400
C001_wrong_subdir,aware_k1.5,1.00,4,true,true,4,0,0,0,0.71500
C001_wrong_subdir,aware_k1.5,1.00,5,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k1.5,1.00,6,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k1.5,1.00,7,true,true,3,0,0,0,0.68800
C002_wrong_ext_dir,aware_k1.5,1.00,0,true,true,5,0,0,0,0.73429
C002_wrong_ext_dir,aware_k1.5,1.00,1,true,true,5,1,1,1,0.63000
C002_wrong_ext_dir,aware_k1.5,1.00,2,true,true,4,0,0,0,0.69833
C002_wrong_ext_dir,aware_k1.5,1.00,3,true,true,6,1,1,1,0.64333
C002_wrong_ext_dir,aware_k1.5,1.00,4,false,true,4,0,1,1,0.53333
C002_wrong_ext_dir,aware_k1.5,1.00,5,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,aware_k1.5,1.00,6,true,true,7,0,0,0,0.74889
C002_wrong_ext_dir,aware_k1.5,1.00,7,true,true,6,1,1,1,0.65444
C003_wrong_root,aware_k1.5,1.00,0,false,false,9,6,1,0,0.70313
C003_wrong_root,aware_k1.5,1.00,1,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k1.5,1.00,2,false,true,1,0,0,0,0.29000
C003_wrong_root,aware_k1.5,1.00,3,false,false,10,5,3,5,0.51250
C003_wrong_root,aware_k1.5,1.00,4,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k1.5,1.00,5,false,false,12,3,1,0,0.70313
C003_wrong_root,aware_k1.5,1.00,6,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k1.5,1.00,7,false,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,1.00,0,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,1.00,1,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,1.00,2,true,true,4,0,1,3,0.29000
T002_wrong_folder,aware_k3.0,1.00,3,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,1.00,4,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k3.0,1.00,5,true,true,5,0,1,4,0.21429
T002_wrong_folder,aware_k3.0,1.00,6,true,true,4,0,1,2,0.43167
T002_wrong_folder,aware_k3.0,1.00,7,true,true,6,1,2,4,0.35556
E002_wrong_dir_and_ext,aware_k3.0,1.00,0,true,true,5,0,0,0,0.70571
E002_wrong_dir_and_ext,aware_k3.0,1.00,1,true,true,5,0,0,0,0.70571
E002_wrong_dir_and_ext,aware_k3.0,1.00,2,true,true,8,0,2,6,0.25900
E002_wrong_dir_and_ext,aware_k3.0,1.00,3,false,true,4,0,1,4,0.12500
E002_wrong_dir_and_ext,aware_k3.0,1.00,4,true,true,8,0,2,6,0.25900
E002_wrong_dir_and_ext,aware_k3.0,1.00,5,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,aware_k3.0,1.00,6,true,true,5,0,0,0,0.70571
E002_wrong_dir_and_ext,aware_k3.0,1.00,7,true,true,8,1,0,0,0.77636
E003_confident_wrong_report,aware_k3.0,1.00,0,true,true,4,0,1,4,0.12500
E003_confident_wrong_report,aware_k3.0,1.00,1,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k3.0,1.00,2,true,true,6,1,2,5,0.28778
E003_confident_wrong_report,aware_k3.0,1.00,3,true,true,5,0,2,3,0.33571
E003_confident_wrong_report,aware_k3.0,1.00,4,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k3.0,1.00,5,true,true,4,0,1,3,0.26667
E003_confident_wrong_report,aware_k3.0,1.00,6,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k3.0,1.00,7,true,true,5,0,2,3,0.33571
C001_wrong_subdir,aware_k3.0,1.00,0,true,true,4,2,1,2,0.53625
C001_wrong_subdir,aware_k3.0,1.00,1,true,true,6,0,2,5,0.20000
C001_wrong_subdir,aware_k3.0,1.00,2,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k3.0,1.00,3,true,true,4,0,1,2,0.43167
C001_wrong_subdir,aware_k3.0,1.00,4,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k3.0,1.00,5,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k3.0,1.00,6,true,true,5,0,2,3,0.37000
C001_wrong_subdir,aware_k3.0,1.00,7,true,true,6,1,2,5,0.27222
C002_wrong_ext_dir,aware_k3.0,1.00,0,true,true,9,1,3,8,0.19583
C002_wrong_ext_dir,aware_k3.0,1.00,1,false,true,6,1,2,6,0.17778
C002_wrong_ext_dir,aware_k3.0,1.00,2,true,true,8,0,2,6,0.25900
C002_wrong_ext_dir,aware_k3.0,1.00,3,false,true,6,1,1,2,0.54444
C002_wrong_ext_dir,aware_k3.0,1.00,4,true,true,6,0,0,0,0.72375
C002_wrong_ext_dir,aware_k3.0,1.00,5,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,aware_k3.0,1.00,6,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,aware_k3.0,1.00,7,true,true,5,0,0,0,0.73429
C003_wrong_root,aware_k3.0,1.00,0,false,true,5,0,2,3,0.37000
C003_wrong_root,aware_k3.0,1.00,1,false,true,0,0,0,0,0.24750
C003_wrong_root,aware_k3.0,1.00,2,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k3.0,1.00,3,false,true,4,0,1,4,0.12500
C003_wrong_root,aware_k3.0,1.00,4,false,true,5,0,2,4,0.22857
C003_wrong_root,aware_k3.0,1.00,5,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k3.0,1.00,6,false,true,5,0,2,4,0.22857
C003_wrong_root,aware_k3.0,1.00,7,false,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k6.0,1.00,0,true,true,5,0,1,5,0.10714
T002_wrong_folder,aware_k6.0,1.00,1,true,true,5,0,1,3,0.37000
T002_wrong_folder,aware_k6.0,1.00,2,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k6.0,1.00,3,true,true,3,0,1,3,0.15000
T002_wrong_folder,aware_k6.0,1.00,4,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k6.0,1.00,5,true,true,6,0,2,5,0.20000
T002_wrong_folder,aware_k6.0,1.00,6,true,true,3,0,0,0,0.68800
T002_wrong_folder,aware_k6.0,1.00,7,true,true,5,0,2,4,0.22857
E002_wrong_dir_and_ext,aware_k6.0,1.00,0,false,true,7,0,2,6,0.17778
E002_wrong_dir_and_ext,aware_k6.0,1.00,1,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,aware_k6.0,1.00,2,true,true,6,2,1,6,0.24500
E002_wrong_dir_and_ext,aware_k6.0,1.00,3,true,true,7,0,2,6,0.17778
E002_wrong_dir_and_ext,aware_k6.0,1.00,4,false,true,6,0,1,6,0.09375
E002_wrong_dir_and_ext,aware_k6.0,1.00,5,true,true,6,0,0,0,0.72375
E002_wrong_dir_and_ext,aware_k6.0,1.00,6,true,true,8,1,2,7,0.22273
E002_wrong_dir_and_ext,aware_k6.0,1.00,7,true,true,9,0,2,7,0.23545
E003_confident_wrong_report,aware_k6.0,1.00,0,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k6.0,1.00,1,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k6.0,1.00,2,true,true,4,0,1,3,0.29000
E003_confident_wrong_report,aware_k6.0,1.00,3,true,true,4,0,1,3,0.29000
E003_confident_wrong_report,aware_k6.0,1.00,4,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k6.0,1.00,5,true,true,2,0,0,0,0.64750
E003_confident_wrong_report,aware_k6.0,1.00,6,true,true,4,0,1,4,0.12500
E003_confident_wrong_report,aware_k6.0,1.00,7,true,true,4,0,1,4,0.12500
C001_wrong_subdir,aware_k6.0,1.00,0,true,true,4,0,1,4,0.12500
C001_wrong_subdir,aware_k6.0,1.00,1,true,true,7,0,2,6,0.17778
C001_wrong_subdir,aware_k6.0,1.00,2,true,true,2,0,0,0,0.64750
C001_wrong_subdir,aware_k6.0,1.00,3,true,true,3,0,0,0,0.68800
C001_wrong_subdir,aware_k6.0,1.00,4,true,true,4,0,1,2,0.43167
C001_wrong_subdir,aware_k6.0,1.00,5,true,true,5,0,1,4,0.24857
C001_wrong_subdir,aware_k6.0,1.00,6,true,true,4,0,1,4,0.12500
C001_wrong_subdir,aware_k6.0,1.00,7,true,true,2,0,0,0,0.64750
C002_wrong_ext_dir,aware_k6.0,1.00,0,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,aware_k6.0,1.00,1,true,true,7,0,2,6,0.17778
C002_wrong_ext_dir,aware_k6.0,1.00,2,true,true,5,3,0,0,0.76900
C002_wrong_ext_dir,aware_k6.0,1.00,3,true,true,6,1,0,0,0.73778
C002_wrong_ext_dir,aware_k6.0,1.00,4,true,true,5,0,0,0,0.72000
C002_wrong_ext_dir,aware_k6.0,1.00,5,false,true,7,0,2,5,0.27222
C002_wrong_ext_dir,aware_k6.0,1.00,6,true,true,5,0,0,0,0.73429
C002_wrong_ext_dir,aware_k6.0,1.00,7,true,true,7,0,2,6,0.17778
C003_wrong_root,aware_k6.0,1.00,0,false,true,4,0,1,4,0.12500
C003_wrong_root,aware_k6.0,1.00,1,false,true,4,0,1,4,0.12500
C003_wrong_root,aware_k6.0,1.00,2,false,true,5,0,1,4,0.24857
C003_wrong_root,aware_k6.0,1.00,3,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k6.0,1.00,4,false,true,4,0,1,4,0.12500
C003_wrong_root,aware_k6.0,1.00,5,false,true,5,0,1,4,0.24857
C003_wrong_root,aware_k6.0,1.00,6,false,true,3,0,0,0,0.68800
C003_wrong_root,aware_k6.0,1.00,7,false,true,4,0,1,3,0.29000
T002_wrong_folder,blind,2.00,0,false,false,2,13,1,0,0.77813
T002_wrong_folder,blind,2.00,1,false,false,2,13,1,0,0.78437
T002_wrong_folder,blind,2.00,2,false,false,2,13,1,0,0.77813
T002_wrong_folder,blind,2.00,3,false,false,2,13,1,0,0.78437
T002_wrong_folder,blind,2.00,4,false,false,2,13,1,0,0.77813
T002_wrong_folder,blind,2.00,5,false,false,2,13,1,0,0.78437
T002_wrong_folder,blind,2.00,6,false,false,3,12,1,0,0.77813
T002_wrong_folder,blind,2.00,7,false,false,3,12,1,0,0.78437
E002_wrong_dir_and_ext,blind,2.00,0,true,true,8,1,1,0,0.75818
E002_wrong_dir_and_ext,blind,2.00,1,false,false,4,11,1,0,0.70313
E002_wrong_dir_and_ext,blind,2.00,2,true,true,5,0,1,0,0.70571
E002_wrong_dir_and_ext,blind,2.00,3,true,true,5,0,1,0,0.70571
E002_wrong_dir_and_ext,blind,2.00,4,true,true,6,0,1,0,0.72375
E002_wrong_dir_and_ext,blind,2.00,5,true,true,5,0,1,0,0.70571
E002_wrong_dir_and_ext,blind,2.00,6,true,true,6,2,1,0,0.74900
E002_wrong_dir_and_ext,blind,2.00,7,true,true,6,0,1,0,0.72375
E003_confident_wrong_report,blind,2.00,0,false,false,2,13,1,0,0.78437
E003_confident_wrong_report,blind,2.00,1,false,false,3,12,1,0,0.78437
E003_confident_wrong_report,blind,2.00,2,false,false,3,12,1,0,0.77813
E003_confident_wrong_report,blind,2.00,3,false,false,2,13,1,0,0.78437
E003_confident_wrong_report,blind,2.00,4,false,false,2,13,1,0,0.78437
E003_confident_wrong_report,blind,2.00,5,false,false,2,13,1,0,0.78437
E003_confident_wrong_report,blind,2.00,6,false,false,2,13,1,0,0.78437
E003_confident_wrong_report,blind,2.00,7,false,false,2,13,1,0,0.78437
C001_wrong_subdir,blind,2.00,0,false,false,2,13,1,0,0.78437
C001_wrong_subdir,blind,2.00,1,true,true,3,1,1,0,0.68167
C001_wrong_subdir,blind,2.00,2,false,false,2,13,1,0,0.77813
C001_wrong_subdir,blind,2.00,3,false,false,2,13,1,0,0.78437
C001_wrong_subdir,blind,2.00,4,false,false,2,13,1,0,0.77813
C001_wrong_subdir,blind,2.00,5,false,false,3,12,1,0,0.78437
C001_wrong_subdir,blind,2.00,6,false,false,2,13,1,0,0.78437
C001_wrong_subdir,blind,2.00,7,false,false,2,13,1,0,0.78437
C002_wrong_ext_dir,blind,2.00,0,true,true,6,1,1,0,0.73778
C002_wrong_ext_dir,blind,2.00,1,true,true,6,3,1,0,0.75818
C002_wrong_ext_dir,blind,2.00,2,true,true,5,2,1,0,0.74889
C002_wrong_ext_dir,blind,2.00,3,true,true,5,2,1,0,0.74889
C002_wrong_ext_dir,blind,2.00,4,true,true,6,1,1,0,0.73778
C002_wrong_ext_dir,blind,2.00,5,true,true,5,2,1,0,0.74889
C002_wrong_ext_dir,blind,2.00,6,true,true,6,2,1,0,0.74900
C002_wrong_ext_dir,blind,2.00,7,true,true,5,0,1,0,0.72000
C003_wrong_root,blind,2.00,0,false,false,8,7,1,0,0.70313
C003_wrong_root,blind,2.00,1,false,false,10,5,1,0,0.70313
C003_wrong_root,blind,2.00,2,false,true,0,0,0,0,0.24750
C003_wrong_root,blind,2.00,3,false,false,8,7,1,0,0.70313
C003_wrong_root,blind,2.00,4,false,false,9,6,1,0,0.70313
C003_wrong_root,blind,2.00,5,false,false,8,7,1,0,0.70313
C003_wrong_root,blind,2.00,6,false,false,10,5,1,0,0.70313
C003_wrong_root,blind,2.00,7,false,false,9,6,1,0,0.70313
T002_wrong_folder,aware_k1.5,2.00,0,true,true,5,1,2,3,0.43000
T002_wrong_folder,aware_k1.5,2.00,1,true,true,6,0,2,4,0.32375
T002_wrong_folder,aware_k1.5,2.00,2,false,true,2,4,1,1,0.61250
T002_wrong_folder,aware_k1.5,2.00,3,true,true,5,3,1,3,0.50400
T002_wrong_folder,aware_k1.5,2.00,4,true,true,4,0,2,2,0.43167
T002_wrong_folder,aware_k1.5,2.00,5,true,true,5,0,1,4,0.24857
T002_wrong_folder,aware_k1.5,2.00,6,true,true,6,2,2,6,0.23500
T002_wrong_folder,aware_k1.5,2.00,7,true,true,6,3,2,4,0.44545
E002_wrong_dir_and_ext,aware_k1.5,2.00,0,false,true,8,2,3,4,0.47083
E002_wrong_dir_and_ext,aware_k1.5,2.00,1,false,false,13,2,6,9,0.32500
E002_wrong_dir_and_ext,aware_k1.5,2.00,2,false,false,8,7,2,1,0.71250
E002_wrong_dir_and_ext,aware_k1.5,2.00,3,false,true,4,0,2,3,0.25000
E002_wrong_dir_and_ext,aware_k1.5,2.00,4,true,true,9,0,3,6,0.29091
E002_wrong_dir_and_ext,aware_k1.5,2.00,5,false,true,4,3,2,3,0.41667
E002_wrong_dir_and_ext,aware_k1.5,2.00,6,false,false,13,2,6,8,0.35938
E002_wrong_dir_and_ext,aware_k1.5,2.00,7,true,true,6,0,2,3,0.43000
E003_confident_wrong_report,aware_k1.5,2.00,0,true,true,4,0,2,2,0.43167
E003_confident_wrong_report,aware_k1.5,2.00,1,false,false,6,9,2,3,0.62500
E003_confident_wrong_report,aware_k1.5,2.00,2,true,true,6,2,3,4,0.41500
E003_confident_wrong_report,aware_k1.5,2.00,3,true,true,4,2,1,2,0.52375
E003_confident_wrong_report,aware_k1.5,2.00,4,true,true,4,3,1,3,0.45000
E003_confident_wrong_report,aware_k1.5,2.00,5,false,true,3,1,2,3,0.26667
E003_confident_wrong_report,aware_k1.5,2.00,6,true,true,5,1,2,2,0.52375
E003_confident_wrong_report,aware_k1.5,2.00,7,true,true,5,5,2,2,0.63250
C001_wrong_subdir,aware_k1.5,2.00,0,true,true,7,0,3,4,0.38222
C001_wrong_subdir,aware_k1.5,2.00,1,false,true,7,7,4,6,0.47812
C001_wrong_subdir,aware_k1.5,2.00,2,false,false,10,5,4,8,0.37188
C001_wrong_subdir,aware_k1.5,2.00,3,true,true,6,3,2,2,0.60364
C001_wrong_subdir,aware_k1.5,2.00,4,false,false,11,4,5,7,0.43750
C001_wrong_subdir,aware_k1.5,2.00,5,false,false,9,6,3,6,0.46563
C001_wrong_subdir,aware_k1.5,2.00,6,true,true,5,0,1,4,0.24857
C001_wrong_subdir,aware_k1.5,2.00,7,true,true,5,0,2,3,0.37000
C002_wrong_ext_dir,aware_k1.5,2.00,0,true,true,5,0,1,0,0.72000
C002_wrong_ext_dir,aware_k1.5,2.00,1,true,true,10,1,4,6,0.38769
C002_wrong_ext_dir,aware_k1.5,2.00,2,true,true,9,2,3,6,0.37692
C002_wrong_ext_dir,aware_k1.5,2.00,3,true,true,8,0,3,6,0.23500
C002_wrong_ext_dir,aware_k1.5,2.00,4,false,true,8,3,4,6,0.40769
C002_wrong_ext_dir,aware_k1.5,2.00,5,true,true,6,5,1,0,0.78000
C002_wrong_ext_dir,aware_k1.5,2.00,6,false,true,5,1,2,3,0.41250
C002_wrong_ext_dir,aware_k1.5,2.00,7,false,true,9,2,4,5,0.44231
C003_wrong_root,aware_k1.5,2.00,0,false,false,8,7,4,4,0.57813
C003_wrong_root,aware_k1.5,2.00,1,false,true,6,0,2,3,0.43000
C003_wrong_root,aware_k1.5,2.00,2,false,false,13,2,5,7,0.38750
C003_wrong_root,aware_k1.5,2.00,3,false,false,7,8,1,0,0.70313
C003_wrong_root,aware_k1.5,2.00,4,false,true,0,0,0,0,0.19800
C003_wrong_root,aware_k1.5,2.00,5,false,false,7,8,1,0,0.70313
C003_wrong_root,aware_k1.5,2.00,6,false,true,6,0,2,4,0.32375
C003_wrong_root,aware_k1.5,2.00,7,false,true,5,0,2,3,0.37000
T002_wrong_folder,aware_k3.0,2.00,0,true,true,5,0,2,4,0.22857
T002_wrong_folder,aware_k3.0,2.00,1,true,true,6,0,2,5,0.20000
T002_wrong_folder,aware_k3.0,2.00,2,true,true,6,0,2,5,0.20000
T002_wrong_folder,aware_k3.0,2.00,3,true,true,6,0,2,4,0.32375
T002_wrong_folder,aware_k3.0,2.00,4,true,true,6,0,2,4,0.32375
T002_wrong_folder,aware_k3.0,2.00,5,true,true,6,2,2,4,0.40500
T002_wrong_folder,aware_k3.0,2.00,6,true,true,5,0,2,4,0.22857
T002_wrong_folder,aware_k3.0,2.00,7,true,true,5,0,2,4,0.22857
E002_wrong_dir_and_ext,aware_k3.0,2.00,0,true,true,7,0,3,5,0.26111
E002_wrong_dir_and_ext,aware_k3.0,2.00,1,true,true,9,0,3,7,0.22273
E002_wrong_dir_and_ext,aware_k3.0,2.00,2,true,true,7,0,2,6,0.17778
E002_wrong_dir_and_ext,aware_k3.0,2.00,3,true,true,9,0,3,7,0.22273
E002_wrong_dir_and_ext,aware_k3.0,2.00,4,true,true,8,0,3,5,0.34400
E002_wrong_dir_and_ext,aware_k3.0,2.00,5,true,true,8,0,3,6,0.24500
E002_wrong_dir_and_ext,aware_k3.0,2.00,6,true,true,5,0,1,4,0.24857
E002_wrong_dir_and_ext,aware_k3.0,2.00,7,true,true,9,0,3,7,0.22273
E003_confident_wrong_report,aware_k3.0,2.00,0,true,true,6,1,2,6,0.17778
E003_confident_wrong_report,aware_k3.0,2.00,1,true,true,7,1,3,6,0.24500
E003_confident_wrong_report,aware_k3.0,2.00,2,true,true,3,0,1,2,0.34800
E003_confident_wrong_report,aware_k3.0,2.00,3,true,true,6,1,2,6,0.17778
E003_confident_wrong_report,aware_k3.0,2.00,4,true,true,4,0,1,4,0.12500
E003_confident_wrong_report,aware_k3.0,2.00,5,true,true,4,0,1,3,0.29000
E003_confident_wrong_report,aware_k3.0,2.00,6,true,true,5,1,2,4,0.32375
E003_confident_wrong_report,aware_k3.0,2.00,7,false,true,3,2,2,3,0.33571
C001_wrong_subdir,aware_k3.0,2.00,0,true,true,6,0,2,5,0.20000
C001_wrong_subdir,aware_k3.0,2.00,1,true,true,8,1,3,7,0.22273
C001_wrong_subdir,aware_k3.0,2.00,2,true,true,6,0,2,4,0.32375
C001_wrong_subdir,aware_k3.0,2.00,3,true,true,6,0,2,5,0.20000
C001_wrong_subdir,aware_k3.0,2.00,4,true,true,6,1,2,4,0.35556
C001_wrong_subdir,aware_k3.0,2.00,5,true,true,6,0,3,4,0.30625
C001_wrong_subdir,aware_k3.0,2.00,6,true,true,6,0,2,5,0.20000
C001_wrong_subdir,aware_k3.0,2.00,7,true,true,6,1,2,6,0.17778
C002_wrong_ext_dir,aware_k3.0,2.00,0,true,true,7,0,2,5,0.28778
C002_wrong_ext_dir,aware_k3.0,2.00,1,true,true,9,0,3,7,0.22273
C002_wrong_ext_dir,aware_k3.0,2.00,2,false,true,8,0,3,6,0.25500
C002_wrong_ext_dir,aware_k3.0,2.00,3,true,true,8,0,3,6,0.24500
C002_wrong_ext_dir,aware_k3.0,2.00,4,true,true,6,1,2,4,0.38222
C002_wrong_ext_dir,aware_k3.0,2.00,5,true,true,9,0,3,7,0.21364
C002_wrong_ext_dir,aware_k3.0,2.00,6,false,true,7,0,3,5,0.27222
C002_wrong_ext_dir,aware_k3.0,2.00,7,false,true,6,0,2,4,0.29375
C003_wrong_root,aware_k3.0,2.00,0,false,true,3,1,1,2,0.31125
C003_wrong_root,aware_k3.0,2.00,1,false,true,0,0,0,0,0.19800
C003_wrong_root,aware_k3.0,2.00,2,false,true,5,0,2,4,0.22857
C003_wrong_root,aware_k3.0,2.00,3,false,true,5,0,2,3,0.37000
C003_wrong_root,aware_k3.0,2.00,4,false,true,5,1,2,3,0.41750
C003_wrong_root,aware_k3.0,2.00,5,false,true,5,0,2,4,0.22857
C003_wrong_root,aware_k3.0,2.00,6,false,true,2,0,1,1,0.24857
C003_wrong_root,aware_k3.0,2.00,7,false,true,5,0,2,4,0.22857
T002_wrong_folder,aware_k6.0,2.00,0,true,true,4,0,1,4,0.12500
T002_wrong_folder,aware_k6.0,2.00,1,true,true,5,0,1,4,0.24857
T002_wrong_folder,aware_k6.0,2.00,2,true,true,5,0,1,5,0.10714
T002_wrong_folder,aware_k6.0,2.00,3,true,true,5,0,1,4,0.24857
T002_wrong_folder,aware_k6.0,2.00,4,true,true,4,0,1,4,0.12500
T002_wrong_folder,aware_k6.0,2.00,5,true,true,4,0,1,3,0.29000
T002_wrong_folder,aware_k6.0,2.00,6,true,true,3,0,1,3,0.15000
T002_wrong_folder,aware_k6.0,2.00,7,true,true,6,0,2,5,0.20000
E002_wrong_dir_and_ext,aware_k6.0,2.00,0,false,true,6,0,1,5,0.21750
E002_wrong_dir_and_ext,aware_k6.0,2.00,1,true,true,5,0,1,4,0.24857
E002_wrong_dir_and_ext,aware_k6.0,2.00,2,true,true,9,0,2,7,0.23545
E002_wrong_dir_and_ext,aware_k6.0,2.00,3,true,true,7,0,2,6,0.17778
E002_wrong_dir_and_ext,aware_k6.0,2.00,4,true,true,7,1,2,7,0.16000
E002_wrong_dir_and_ext,aware_k6.0,2.00,5,false,true,5,0,1,5,0.10714
E002_wrong_dir_and_ext,aware_k6.0,2.00,6,true,true,8,0,2,7,0.16000
E002_wrong_dir_and_ext,aware_k6.0,2.00,7,false,true,5,0,1,5,0.10714
E003_confident_wrong_report,aware_k6.0,2.00,0,true,true,4,0,1,3,0.29000
E003_confident_wrong_report,aware_k6.0,2.00,1,true,true,4,0,1,3,0.29000
E003_confident_wrong_report,aware_k6.0,2.00,2,true,true,4,0,1,4,0.12500
E003_confident_wrong_report,aware_k6.0,2.00,3,true,true,4,0,1,3,0.29000
E003_confident_wrong_report,aware_k6.0,2.00,4,true,true,4,0,1,4,0.12500
E003_confident_wrong_report,aware_k6.0,2.00,5,true,true,4,0,1,3,0.29000
E003_confident_wrong_report,aware_k6.0,2.00,6,true,true,5,0,2,4,0.22857
E003_confident_wrong_report,aware_k6.0,2.00,7,true,true,4,0,1,4,0.12500
C001_wrong_subdir,aware_k6.0,2.00,0,true,true,5,0,1,4,0.24857
C001_wrong_subdir,aware_k6.0,2.00,1,true,true,6,0,2,5,0.20000
C001_wrong_subdir,aware_k6.0,2.00,2,true,true,3,0,1,3,0.15000
C001_wrong_subdir,aware_k6.0,2.00,3,true,true,4,0,1,3,0.29000
C001_wrong_subdir,aware_k6.0,2.00,4,true,true,5,0,1,5,0.10714
C001_wrong_subdir,aware_k6.0,2.00,5,true,true,5,0,1,5,0.10714
C001_wrong_subdir,aware_k6.0,2.00,6,true,true,5,0,1,4,0.24857
C001_wrong_subdir,aware_k6.0,2.00,7,true,true,6,0,2,5,0.20000
C002_wrong_ext_dir,aware_k6.0,2.00,0,true,true,8,0,2,7,0.16000
C002_wrong_ext_dir,aware_k6.0,2.00,1,true,true,7,2,2,7,0.22273
C002_wrong_ext_dir,aware_k6.0,2.00,2,true,true,7,0,2,6,0.17778
C002_wrong_ext_dir,aware_k6.0,2.00,3,false,true,2,0,1,2,0.18750
C002_wrong_ext_dir,aware_k6.0,2.00,4,true,true,8,0,2,7,0.16000
C002_wrong_ext_dir,aware_k6.0,2.00,5,false,true,6,1,2,6,0.17778
C002_wrong_ext_dir,aware_k6.0,2.00,6,true,true,8,0,2,7,0.16000
C002_wrong_ext_dir,aware_k6.0,2.00,7,false,true,4,0,1,4,0.12500
C003_wrong_root,aware_k6.0,2.00,0,false,true,4,0,1,4,0.12500
C003_wrong_root,aware_k6.0,2.00,1,false,true,4,0,1,4,0.12500
C003_wrong_root,aware_k6.0,2.00,2,false,true,4,0,1,3,0.29000
C003_wrong_root,aware_k6.0,2.00,3,false,true,4,0,1,4,0.12500
C003_wrong_root,aware_k6.0,2.00,4,false,true,4,0,1,4,0.12500
C003_wrong_root,aware_k6.0,2.00,5,false,true,4,0,1,4,0.12500
C003_wrong_root,aware_k6.0,2.00,6,false,true,4,0,1,3,0.29000
C003_wrong_root,aware_k6.0,2.00,7,false,true,4,0,1,4,0.12500


==> anc/induced_robustness_baselines.csv <==
agent,label,alpha,mechanism,backoff,n,success_rate,mean_g,mean_induced,mean_hard_blocks,mean_burden,mean_apply_rate
impulsive,ungoverned,0.0,RESULT_INJECTION,NONE,16000,0.09338,0.00000,0.00000,0.00000,1.75913,1.00000
impulsive,governor_alpha0,0.0,RESULT_INJECTION,NONE,16000,0.50713,0.42229,0.00000,2.51119,2.36831,1.00000
impulsive,cost_blind_alpha2,2.0,RESULT_INJECTION,NONE,16000,0.11375,0.41346,0.58325,6.43688,1.44969,1.00000
impulsive,cost_aware_alpha2,2.0,RESULT_INJECTION,ADAPTIVE,16000,0.09688,0.16505,1.03138,0.82838,2.49369,0.74464
impulsive,fixed_weak_alpha2,2.0,RESULT_INJECTION,FIXED,16000,0.07513,0.27515,1.03694,3.00638,2.17575,0.71849
persistent,ungoverned,0.0,RESULT_INJECTION,NONE,16000,0.31388,0.00000,0.00000,0.00000,11.47019,1.00000
persistent,governor_alpha0,0.0,RESULT_INJECTION,NONE,16000,0.88231,0.71868,0.00000,3.66119,4.18056,1.00000
persistent,cost_blind_alpha2,2.0,RESULT_INJECTION,NONE,16000,0.18556,0.70341,0.98350,10.75169,2.56581,1.00000
persistent,cost_aware_alpha2,2.0,RESULT_INJECTION,ADAPTIVE,16000,0.39781,0.28624,3.04381,2.21206,9.44313,0.45746
persistent,fixed_weak_alpha2,2.0,RESULT_INJECTION,FIXED,16000,0.29638,0.35113,3.03413,3.45319,8.74825,0.45228


==> anc/induced_robustness_mechanisms.csv <==
agent,label,alpha,mechanism,backoff,n,success_rate,mean_g,mean_induced,mean_hard_blocks,mean_burden,mean_apply_rate
impulsive,blind,0.0,RESULT_INJECTION,NONE,16000,0.50538,0.41907,0.00000,2.49156,2.34413,1.00000
impulsive,aware_k3.0,0.0,RESULT_INJECTION,ADAPTIVE,16000,0.50525,0.41967,0.00000,2.52744,2.34819,1.00000
impulsive,blind,1.0,RESULT_INJECTION,NONE,16000,0.28594,0.41425,0.32513,4.67494,1.84031,1.00000
impulsive,aware_k3.0,1.0,RESULT_INJECTION,ADAPTIVE,16000,0.28581,0.28429,0.52275,1.66044,2.40038,0.86686
impulsive,blind,2.0,RESULT_INJECTION,NONE,16000,0.11244,0.41070,0.57956,6.41644,1.44425,1.00000
impulsive,aware_k3.0,2.0,RESULT_INJECTION,ADAPTIVE,16000,0.09356,0.16458,1.02238,0.83875,2.45825,0.74883
impulsive,blind,0.0,ARGUMENT_CORRUPTION,NONE,16000,0.51250,0.42444,0.00000,2.52200,2.37888,1.00000
impulsive,aware_k3.0,0.0,ARGUMENT_CORRUPTION,ADAPTIVE,16000,0.50863,0.42033,0.00000,2.46550,2.34450,1.00000
impulsive,blind,1.0,ARGUMENT_CORRUPTION,NONE,16000,0.28881,0.41940,0.33250,4.76256,1.84431,1.00000
impulsive,aware_k3.0,1.0,ARGUMENT_CORRUPTION,ADAPTIVE,16000,0.28594,0.28234,0.52000,1.56044,2.35431,0.86538
impulsive,blind,2.0,ARGUMENT_CORRUPTION,NONE,16000,0.11563,0.41571,0.58669,6.49638,1.44688,1.00000
impulsive,aware_k3.0,2.0,ARGUMENT_CORRUPTION,ADAPTIVE,16000,0.09544,0.16416,1.01444,0.79844,2.42406,0.74801
persistent,blind,0.0,RESULT_INJECTION,NONE,16000,0.88069,0.71816,0.00000,3.65869,4.16413,1.00000
persistent,aware_k3.0,0.0,RESULT_INJECTION,ADAPTIVE,16000,0.88425,0.71819,0.00000,3.66475,4.18069,1.00000
persistent,blind,1.0,RESULT_INJECTION,NONE,16000,0.48775,0.71002,0.55306,7.65500,3.26194,1.00000
persistent,aware_k3.0,1.0,RESULT_INJECTION,ADAPTIVE,16000,0.64681,0.50024,1.46263,2.95594,6.78838,0.72512
persistent,blind,2.0,RESULT_INJECTION,NONE,16000,0.18263,0.70385,0.98588,10.77544,2.55431,1.00000
persistent,aware_k3.0,2.0,RESULT_INJECTION,ADAPTIVE,16000,0.40181,0.28645,3.04619,2.18956,9.44375,0.45693
persistent,blind,0.0,ARGUMENT_CORRUPTION,NONE,16000,0.87988,0.71773,0.00000,3.67931,4.17619,1.00000
persistent,aware_k3.0,0.0,ARGUMENT_CORRUPTION,ADAPTIVE,16000,0.87888,0.71724,0.00000,3.65081,4.16344,1.00000
persistent,blind,1.0,ARGUMENT_CORRUPTION,NONE,16000,0.48288,0.71003,0.55825,7.71613,3.27050,1.00000
persistent,aware_k3.0,1.0,ARGUMENT_CORRUPTION,ADAPTIVE,16000,0.64156,0.49863,1.46688,2.96806,6.79506,0.72416
persistent,blind,2.0,ARGUMENT_CORRUPTION,NONE,16000,0.18500,0.70330,0.98375,10.74256,2.57250,1.00000
persistent,aware_k3.0,2.0,ARGUMENT_CORRUPTION,ADAPTIVE,16000,0.40238,0.28620,3.04413,2.20225,9.45456,0.45738


==> anc/summarize_results.py <==
"""Print manuscript summaries from the recorded experiment CSVs.

Run: python3 anc/summarize_results.py
Uses only the Python standard library. Makes no model/API calls.
"""
from pathlib import Path
import csv

HERE = Path(__file__).resolve().parent

def read(name):
    with (HERE / name).open(newline='') as f:
        return list(csv.DictReader(f))

def mean(rows, field):
    return sum(float(r[field]) for r in rows) / len(rows)

def fraction(rows, field):
    return sum(r[field].lower() == 'true' for r in rows) / len(rows)

print('Table 1: persistent agent, mechanism comparison')
rows = read('induced_robustness_mechanisms.csv')
for mechanism in ('RESULT_INJECTION', 'ARGUMENT_CORRUPTION'):
    for label in ('blind', 'aware_k3.0'):
        selected = sorted([r for r in rows if r['agent'] == 'persistent' and r['mechanism'] == mechanism and r['label'] == label], key=lambda r: float(r['alpha']))
        print(mechanism, label, '; '.join(f"alpha={r['alpha']}: success={float(r['success_rate']):.5f}, g={float(r['mean_g']):.5f}" for r in selected))

print('\nTable 2: baseline ladder')
rows = read('induced_robustness_baselines.csv')
for agent in ('persistent', 'impulsive'):
    for label in ('ungoverned', 'governor_alpha0', 'cost_blind_alpha2', 'cost_aware_alpha2', 'fixed_weak_alpha2'):
        r = next(r for r in rows if r['agent'] == agent and r['label'] == label)
        apply = '--' if label == 'ungoverned' else r['mean_apply_rate']
        print(agent, label, 'success=' + r['success_rate'], 'apply=' + apply)

gemini = read('gemini_induced_checkpoint.csv')
assert len(gemini) == 576
keys = {(r['task_id'], r['mode'], float(r['alpha']), int(r['repeat'])) for r in gemini}
assert len(keys) == len(gemini), 'Duplicate episode identifiers'
assert len({r['task_id'] for r in gemini}) == 6

print('\nTable 3: all SIX tasks; 48 episodes per cell')
for alpha in (0, 1, 2):
    for mode in ('blind', 'aware_k1.5', 'aware_k3.0', 'aware_k6.0'):
        selected = [r for r in gemini if float(r['alpha']) == alpha and r['mode'] == mode]
        assert len(selected) == 48
        print(f"alpha={alpha} {mode}: n={len(selected)} success={fraction(selected, 'success'):.5f} g={mean(selected, 'mean_regulation_intensity'):.5f} blocks={mean(selected, 'hard_blocks'):.5f}")

print('\nTable 4: all six tasks, alpha=2; 8 episodes per cell')
for task in ('T002_wrong_folder', 'E003_confident_wrong_report', 'C001_wrong_subdir', 'E002_wrong_dir_and_ext', 'C002_wrong_ext_dir', 'C003_wrong_root'):
    for mode in ('blind', 'aware_k3.0'):
        selected = [r for r in gemini if r['task_id'] == task and float(r['alpha']) == 2 and r['mode'] == mode]
        assert len(selected) == 8
        successes = sum(r['success'].lower() == 'true' for r in selected)
        answered = sum(r['answered'].lower() == 'true' for r in selected)
        print(f"{task} {mode}: successes={successes}/8 answered={answered}/8 blocks={mean(selected, 'hard_blocks'):.3f}")

print('\nSection 5.2: RF-only k=6 intensity endpoints, alpha 0 to 2')
rows = read('cost_aware_aggregate.csv')
for agent in ('impulsive', 'persistent'):
    for alpha in (0, 2):
        selected = [r for r in rows if r['agent_type'] == agent and r['ordering'] == 'RF' and int(r['max_steps']) == 16 and float(r['alpha']) == alpha and r['mode'] == 'aware_k6.0']
        assert len(selected) == 1, (agent, alpha, selected)
        print(agent, alpha, selected[0]['mean_regulation_intensity'])

